Three pion spectrum in the $I=3$ channel from lattice QCD

Three-body states are critical to the dynamics of many hadronic resonances. We show that lattice QCD calculations have reached a stage where these states can be accurately resolved. We perform a calculation over a wide range of parameters and find all states below inelastic threshold agree with predictions from a state-of-the-art phenomenological formalism. This also illustrates the reliability of the formalism used to connect lattice QCD results to infinite volume physics. Our calculation is performed using three positively charged pions, with different lattice geometries and quark masses.

==> anc/GWU_THREEPI/L2448_P000_A1u_jknife.tsv <==
0.5936307433458079	0.8842207018964893
0.5936858754666822	0.8841673978472298
0.5935410379072162	0.8841106631084606
0.5935591182893677	0.8842592429206955
0.5936900048887981	0.8843109694410958
0.5936107862939128	0.884343775941181
0.5935863013705404	0.8842008820705832
0.5935452451718214	0.8842269100903707
0.5936854119632039	0.8844148250604574
0.5937409276550403	0.8841777087940687
0.5936404015094948	0.8843147799086332
0.5935039705066907	0.884143509664631
0.5935051204060817	0.884162769272097
0.5935672671450657	0.8841490433190167
0.593571913889947	0.884151591449202
0.5936964179759443	0.8842823891506097
0.5937364255135222	0.8842433555704965
0.593522519975001	0.8842309510616982
0.5936480444197169	0.8841843335419131
0.59357582041147	0.8842480838959667
0.5935625319333355	0.8843100630581399
0.5937232335682986	0.8844545842450545
0.5935518756874278	0.8842833952070676
0.5936197456861192	0.8842847664743403
0.5935931357970332	0.8843528643096015
0.5935205677483874	0.8841674597412847
0.5935679146252234	0.8842145324956292
0.5935862653583563	0.8841650550466712
0.5935235463956026	0.8842412230399335
0.5936055969982617	0.884243200291179
0.5936475477765956	0.884330113688401
0.5935765308989667	0.8842627646010318
0.5935361882505108	0.8842366298788497
0.5935198235531194	0.8842817311607162
0.5935364896277477	0.8841636675452785
0.5935545528718221	0.8841470183288275
0.5935268410294765	0.8842058591152046
0.5935120057824457	0.8842147017825461
0.5935573395274975	0.8842840276710727
0.5935696087401906	0.8840339651609993
0.5935671108316135	0.8841543154129388
0.59358555659818	0.8843171776192832
0.5936675551897289	0.8843110091252072
0.5937770175326027	0.8843358895404693
0.5937565767220789	0.8843382968991188
0.5937531726562933	0.8844025523442893
0.5935629911034905	0.8841504204473127
0.593512709812503	0.884077775031787
0.5934970094487829	0.8841695589236978
0.5935099201307676	0.8841129496961925
0.5935436343580353	0.8842482747481363
0.593584534040485	0.8841711775507802
0.5935349950470229	0.8841829557716739
0.5936480130157852	0.8842539942660455
0.5936546991188827	0.8842663016834882
0.5936872718894494	0.8841678441422097
0.5936883559267623	0.8844825026383921
0.5935839831457614	0.8843600279075468
0.5935383467220549	0.884129049931556
0.5934958005171903	0.8841114950746244
0.5934855880502597	0.8841382827598819
0.5935495427600223	0.8841908550266235
0.59358595998075	0.884164961763649
0.5936083399372483	0.8842925682955933
0.5938296933058945	0.8846704207055117
0.5936381180838812	0.8843328718291165
0.593636054574022	0.8842144510361788
0.5935737823554441	0.8842260198626681
0.593693957971592	0.8842815910177191
0.5940088620439196	0.8844066793008084
0.5935935368317199	0.8842244253155762
0.5935696055383063	0.8841921849573162
0.5935855414831864	0.8843052010492125
0.5936536381973085	0.8842484343631614
0.5935759411741004	0.8843107093967127
0.5935501348828364	0.8841636753286496
0.5935393657412807	0.8841887125951733
0.5935968404100961	0.8842434305383221
0.5935822117080323	0.8842546032508635
0.5935750588510876	0.884253121665823
0.5935048662912722	0.8842222401416605
0.5934958940742142	0.8842378322508186
0.5935671881905931	0.8841227395910629
0.5935312751314228	0.8841463923530049
0.5935402969883843	0.8842530365826333
0.593542483194369	0.8842491077394243
0.5935882408485084	0.8841359152394944
0.5934821078418554	0.8843093529810129
0.5934936954386782	0.8842868667577852
0.5935471715909417	0.8843382132717883
0.5936256051021576	0.8843725336730464
0.5935411166219002	0.8841518011641967
0.5935332330767462	0.8842615078802011
0.5935588336103718	0.8843242302456495
0.593578406994777	0.8841861398012787
0.5935429888660938	0.8842373237602216
0.5935549123318228	0.8842028709999401
0.593622496642299	0.8842823418378783
0.5934573453006398	0.8841422052050844
0.5936024128242523	0.8842250740785395
0.5936435852704461	0.8843265930559181
0.5936458653016389	0.8842483418228957
0.5935498531750272	0.884153236470038
0.5935154740648054	0.8842439513780628
0.5935305741486577	0.884168595127799
0.5935404310893075	0.8841681846302111
0.5935283958274415	0.884074310821466
0.5935460047476363	0.8841656796764662
0.5935495237218125	0.8841878143313863
0.5936676130377936	0.8842383692189011
0.5935332674354385	0.8843398183179204
0.5935675139419728	0.8842194620148252
0.5936518308349685	0.8843236254430012
0.5935852245388984	0.884272324590796
0.5936165783442802	0.8845388829410284
0.5935970387950952	0.8842487370410664
0.5934918756652768	0.8841937745245727
0.5935934181436413	0.8842265148136766
0.5937279675257506	0.8842834292696242
0.5936603841585246	0.8842614134065011
0.5936146320521061	0.8841722698810731
0.5934308679995809	0.8841453991209268
0.593695378561995	0.8842881105847772
0.593540360934496	0.8842396346656685
0.5936345063603032	0.8842983921404228
0.5937122369495924	0.8842247521343117
0.5937289222522648	0.8841712895669174
0.5936438329978739	0.884295505367788
0.5937678234841872	0.8844414016710188
0.5940686799871036	0.8844364522446947
0.5937464269046672	0.8843986796830647
0.5935517544553958	0.8841995768176151
0.5936477013482979	0.8842920082554978
0.593585556172041	0.8843493829525505
0.5935491833687268	0.884232864339071
0.5936631022985659	0.8842705576298047
0.5935652426254602	0.8842771745288905
0.5935941519394882	0.8842088885260584
0.593657592547912	0.8843071961844201
0.5936655383584416	0.8842225128810318
0.5937522415785386	0.8844568318488462
0.5936446501652669	0.8844615933775721
0.5936558139841304	0.8842579930690266
0.5935175387722311	0.884137495696408
0.5936529382440395	0.8843395699951669
0.5936931201022185	0.8843378613113615
0.5937977492458694	0.8843260501884959
0.5939874807675493	0.8845299005469333
0.5936170821978668	0.8843010641836374
0.5936533831868217	0.884183185944381
0.5936127629814366	0.8842913928182699
0.5935761906898898	0.8842583096723221
0.5936963768946192	0.8844214607166881
0.5935493298886442	0.8841576761061517
0.5936353823894935	0.8840224154674299
0.593586313034868	0.8842431562201393
0.5935761495919664	0.8842423478635928
0.5936511777986292	0.8843443704154473
0.5938051613893862	0.8844360665642915
0.5936606834904935	0.8841537563153985
0.5936043651309467	0.8843318338141389
0.5935995052770187	0.8843364055084267
0.5936316616896359	0.8843321844469113
0.5935577123702435	0.8842482918120768
0.5936870428358036	0.8844411650001361
0.5936416616548699	0.8842362568531872
0.593845764942682	0.8845637765142974
0.5938315363237786	0.8843430408575126
0.5936921108623726	0.8843303329953722
0.5936244926923503	0.8843838718954351
0.5935788523476644	0.8841876615784847
0.5938872644232759	0.8844429075046402
0.5936975017858032	0.8843697280918549
0.593622457933483	0.8843450973647007
0.5935383780803113	0.8843316099305143
0.5936088727028012	0.8842543976060322
0.5936983963202996	0.8843059051587302
0.5936867753733037	0.8843136803199337
0.5936734659624016	0.8845258686534146
0.5935806173616928	0.8842675927205803
0.593666479004278	0.884279970293741
0.5937248006716367	0.88441020901213
0.5937745167210201	0.8844137501251838
0.5935681236421547	0.8842261551620448
0.5935984439305155	0.8844070425982807
0.5936507192666168	0.8843879196683567
0.5936279928202799	0.8843022196429958
0.5936286812585642	0.8844929651855051
0.5936407519227923	0.8844545489684946
0.5936347818767664	0.8842453224414817
0.5935959589601617	0.8842234946709682
0.5935596529172824	0.8843010335066839
0.5936192196010986	0.8842707693155539
0.5936893898784512	0.884394688755093
0.5936196453855911	0.8843305750336217
0.5935776835285349	0.8842438723366924
0.5935261537952098	0.88431655111965
0.593552153814143	0.8842472605142803
0.5935384754219586	0.8841697526105281
0.5935455581038931	0.8841601410616465
0.5936875846180173	0.8843563259881961
0.5935384260943506	0.8842733563147919
0.5935580355754936	0.8842399006868042
0.5935742531951301	0.8842573249018436
0.5937010579397897	0.8842243368255442
0.593496738713633	0.884364981011777
0.5936680827169891	0.8844229942612524
0.5936990913251913	0.8843986874925307
0.5937209970724561	0.8842873228342519
0.5937116471710564	0.8842905165023732
0.5937582846325604	0.884369975462665
0.5936473636947329	0.8844407840997726
0.5935807783496109	0.8842173419346265
0.5935346950241702	0.8842524158188075
0.5936377172115171	0.8843568266886163
0.5937026800808473	0.8844184088704522
0.5936986762565184	0.884315705258811
0.593666286957082	0.8842432099854026
0.5935723109702178	0.8840271633655915
0.5935721874968832	0.8843340539602862
0.5937888683473045	0.8843018692717228
0.5935902765809646	0.8843043929368488
0.5936432490069602	0.8843005049208408
0.5937106557331281	0.8843453357647656
0.5937878053267575	0.8844974470697251
0.5936330244905361	0.8842330739077504
0.5935581503065058	0.8841973282380635
0.5936827236913791	0.8844271998460171
0.5935765466452012	0.8840889297606079
0.5934835196198885	0.8841237358331727
0.5936952219109283	0.8843032160218973
0.5935201122367766	0.8841568604414123
0.5935660949732537	0.8842613719903147
0.593583589011769	0.8842908799404552
0.5935399920432377	0.8841933905317989
0.5935202510035933	0.8842375946797297
0.5935159821706698	0.884221242115667
0.5935006197290331	0.8841354409438724
0.5935328789707629	0.8841459390763485
0.5935967619772647	0.8842648732704946
0.5935505190746949	0.8842609232328164
0.5935133700566415	0.8842507289157805
0.5935518981224225	0.8842119327307026
0.5935081256644051	0.8843065594597759
0.5935790381432187	0.8842445646047227
0.5935487366617729	0.8842975185186273
0.593584871410295	0.8843071784225907
0.593507374525018	0.8841117910371661
0.5935326412989853	0.884174380705394
0.5937135798145641	0.8842591439693135
0.593506404905787	0.884132947811075
0.5936426421124327	0.8842316747974023
0.5936583669688131	0.8842647338820717
0.5936381677774951	0.8840377750314057
0.5936934553076216	0.8841519495251641
0.5936046383328196	0.8842414475252586
0.5937330944685499	0.8842705654927812
0.59357411791403	0.884325599918793
0.5935352203702164	0.8841999131432142
0.5936733173982689	0.8842939981593445
0.5935150045187403	0.8841927469089025
0.593563901293064	0.8842850579187195
0.5936981866783992	0.8844001921120948
0.5936719130934832	0.8843720097992043
0.5937068380806328	0.8843302687404473
0.593547084156714	0.8841513659111968
0.5935895967010995	0.884322500488779
0.5935867557030631	0.884229186502151
0.5936900814907913	0.8843637620089938
0.5936738797228114	0.884245519402354
0.5936037856987694	0.8842884794993081
0.59358384944031	0.8841950371254382
0.5936162789187628	0.8843387039817353
0.593717874362577	0.8843860682127916
0.5935653332234182	0.8842240331516042
0.593566677169091	0.8842238376844564
0.5936872133133532	0.8843523999536859
0.5936701007584473	0.8842546454439287
0.5935680874504908	0.884242962911531
0.5939607100638983	0.8841951976061628
0.5936967620274222	0.8842652657941513
0.5937066917535	0.8844361253997701
0.593693523845258	0.8842711600736504
0.5936719173905206	0.8842739326627266
0.5935528585176191	0.8841611473250506
0.5935827000598565	0.8842729752041123
0.5935387851795242	0.8843270565694495
0.5936720612734012	0.8842678747013455
0.5936059890165143	0.8842718184979959
0.5937031441716628	0.8843810873019079
0.5936649805028513	0.8842722760289775
0.5936380354825652	0.8842652339771248
0.5936982377079496	0.8842266054125889
0.593626883322628	0.884280566740919
0.5936508298197324	0.8842371171725001
0.5936748838681877	0.8842050691464014
0.5936035919254528	0.884273688405622
0.593618561344668	0.8843316131706628
0.5935267670602549	0.8843415501366814
0.5939064406214258	0.8846325295109335


==> anc/GWU_THREEPI/L2448_P000_Eu_jknife.tsv <==
0.862997056825549
0.8629418046365255
0.8628986859104361
0.8629156929889975
0.862945793148406
0.8630538860739958
0.8629944966829639
0.8628918474804845
0.863137007881314
0.8630448179242693
0.8630555312811878
0.8629130816529541
0.8628186715759167
0.8629962388145817
0.8628726233968917
0.8629843991940719
0.8630736653917306
0.8628928856021292
0.8630385323739848
0.8629622922190718
0.8629956508920869
0.8632091028085244
0.8629196094561911
0.863068934561243
0.8628882413458483
0.8628934190712985
0.86299879148001
0.8630163812212032
0.8629686409014765
0.862934629340356
0.8630100048708294
0.8629038914835037
0.8629041971920811
0.8628441889154053
0.862882688837969
0.8628572328181723
0.8628932042489575
0.8628698709368995
0.8629236268793498
0.8629902752686959
0.8629086088776028
0.8629481318004109
0.8630842542765779
0.8633530320832561
0.8632621829513694
0.863108790207779
0.8629418979929716
0.8629189322686281
0.8628268289889194
0.8629018454378105
0.863062612899475
0.8629124139432341
0.8628692885444916
0.8628695078964184
0.8630275610592284
0.8629049236988634
0.86284910328471
0.8630752511396248
0.8630279242662829
0.8628014638845768
0.8628219761968875
0.8629651157094902
0.8629604639457471
0.8629095082406195
0.8632554900170667
0.862998804823713
0.8630025815178085
0.8629470900977504
0.8629766846213605
0.8631971880413043
0.8628315223679551
0.8628976491790741
0.8629638602227934
0.8630391507012677
0.8629364762744894
0.8628867524189817
0.8630057818764618
0.8630157582046967
0.862927866022612
0.8629082650160858
0.8627974973915316
0.862797477651301
0.8629570193850317
0.8628328917097345
0.862964705196646
0.8628560084408987
0.8628696320473184
0.8629051674894532
0.8629829150179733
0.8629803376957225
0.8630116449459242
0.8628706728980051
0.8629003601310935
0.8629857913738628
0.8629618425879004
0.8629484082172252
0.8628872722650828
0.8630118161291122
0.8628000156469233
0.8629755044817379
0.8629727324595705
0.8629024477949804
0.8629013826991629
0.862904723727969
0.8629128964282442
0.8628857412735809
0.8629050094803117
0.8629086221267747
0.8629880614819939
0.8630589508915071
0.8630079868432171
0.8629202611811703
0.8629900896778584
0.8629035132067698
0.8629543795742939
0.8629322311431216
0.86282121835673
0.8629842873982683
0.8631806799112974
0.8630077469148097
0.8628789091784169
0.8627574959813421
0.8629436282790641
0.8628884112474664
0.863044693258969
0.8631510982831678
0.8630070873035408
0.8629988889423503
0.8630539629438554
0.8632460613055299
0.8631267085579305
0.8629197787714755
0.8630425802265415
0.862960591730625
0.8629214093855785
0.8630053428115512
0.863025922804186
0.8630098916653594
0.862922569439988
0.8629419233199338
0.863046520759703
0.8630477400029418
0.8631100861519007
0.8630042615012512
0.863050485749803
0.8630167741673033
0.863077837343529
0.8633344174712368
0.8630496667526446
0.86300248931987
0.8630172138703162
0.8629496278288897
0.8630210268809865
0.8628940664340047
0.8630149298155044
0.862920049133429
0.8629221404915938
0.8630914860870046
0.8631374868158217
0.8630696627826743
0.8630290619907789
0.8629174364039024
0.8629847129233235
0.8629551899109452
0.8629506980588464
0.8629888989206235
0.8632548089050573
0.8630781072313305
0.8630027833845164
0.8629258679245908
0.8629293359549737
0.8631407611340972
0.8630836966780057
0.863050420693258
0.8628661639148091
0.8629888935783823
0.8630672255010828
0.8631977938071236
0.8630115766936883
0.8629724768266505
0.8629690848613446
0.8629769233999032
0.8631470428360003
0.8628893927127079
0.8630645374464222
0.8630231573734093
0.8629476891597477
0.8630132992411446
0.8629767909012841
0.8629273122719657
0.8628962416590925
0.8630465133648492
0.8629915533733189
0.8629226517375008
0.8630325548100158
0.862957972136187
0.862856234106631
0.8628721271117398
0.8628693008727073
0.8629314449569618
0.8630126547262217
0.8628525317495198
0.8628669492081041
0.8628988357162385
0.863057539609989
0.862883461971726
0.863029442591512
0.862972069781341
0.8630781617755912
0.8629468383371245
0.8632103813248382
0.8628753101345706
0.8629042291338846
0.8628556967604981
0.8629242164301739
0.8629515721016325
0.8631043458568197
0.863027433829701
0.8628458703328379
0.862944285556868
0.8630222226965952
0.8628268767490559
0.8630674037867164
0.86305867256494
0.8631683938183159
0.8630014191824206
0.862926855524899
0.863044150774287
0.8628903099127738
0.8628218584602326
0.8631484486053225
0.862988925269143
0.8629206390354645
0.8630426511159277
0.8629232034736474
0.8628669111670366
0.8628731254541304
0.8628460449163475
0.8629413228609939
0.8629617275428642
0.8629178722751623
0.8628899709917643
0.8630048642987129
0.862990800071936
0.8629140027783407
0.8629413868968568
0.8630535140489566
0.862866846851661
0.8629201059817002
0.8629999716825145
0.8628720057253964
0.8629788074633274
0.8630190098201744
0.8630261191105796
0.8627791248336117
0.8629512959670186
0.8630488258564804
0.8630325294179371
0.8629647824682328
0.8629756192266272
0.8628067806870771
0.862855561877654
0.8632063829166597
0.8630894229845817
0.8629864046902542
0.8629246888078685
0.8630159937736936
0.8628660390655195
0.8631505160248092
0.8629923967387835
0.8628963961645842
0.8629485543253514
0.8629975481251739
0.8630852638188868
0.862932998410831
0.8629312919143092
0.862996539275619
0.8630613985077312
0.8629879827464428
0.8631139911257528
0.8629891858198466
0.8629749405482117
0.8631254326801768
0.8630321910307571
0.8628905331985353
0.8629523289762296
0.8628996793167716
0.863165872739148
0.8629021991183736
0.8629325114802041
0.8630377132341556
0.8630307340815707
0.8630339208409359
0.8629289983533431
0.8629848996288422
0.8631151782345751
0.8630134020546214
0.8630736654834309
0.8630051513243346
0.8637009662355075


==> anc/GWU_THREEPI/L2464_P000_A1u_jknife.tsv <==
0.43323890315361185
0.43326706797719183
0.43331744251824955
0.43341297963074765
0.43329334634629213
0.43323621436973625
0.43331359631835265
0.43333788164477144
0.4332722087846466
0.43319112883863437
0.43318226224187467
0.4332296033901969
0.4332969130457386
0.4332016153185965
0.43325085186946266
0.433351676076611
0.4332603881869006
0.4332799993993087
0.4332065511085038
0.433278584992327
0.43331827781152005
0.43324432753960196
0.43328022050839954
0.4333583421261899
0.4332421156868936
0.43330473373912337
0.4332053917441589
0.4332270355028676
0.43327280905908194
0.4332797222170866
0.43323210091051995
0.43326423185275564
0.4333351168001791
0.43341044150238756
0.43326867860452484
0.4332331989406182
0.43324163399069493
0.4332241108668653
0.4332230492258246
0.4334881490514993
0.43330664758763865
0.43333990789024246
0.43332369697636847
0.4332506915951815
0.4334500491665918
0.43331621608849885
0.4337574936293801
0.43327592854862823
0.433534159766019
0.4332711893013568
0.43319029785732394
0.43323822850424026
0.4332536789942872
0.4333295022216121
0.4334453892187103
0.43324141791005694
0.4336456326585757
0.4333965460804514
0.4332885011152672
0.4332788013398634
0.43328881777604095
0.4332888171872894
0.43331908408861713
0.4332995861219714
0.43328139767065366
0.43349429010543916
0.4333340222769358
0.4332506244194159
0.43338119923769963
0.433346872717539
0.4333966628319989
0.4332384820790924
0.43353843047186263
0.43322712182906786
0.43336645808236884
0.4333343598536377
0.4332988984438677
0.43330502847949903
0.43332433979036056
0.4332268201454388
0.43326228093634755
0.4332725202780932
0.43321902281021285
0.4332224083053926
0.4332817393192981
0.4331346789746742
0.43322956338277335
0.43324765886919936
0.4332374185703324
0.433232108852221
0.4332512401613619
0.4332219790772038
0.4332446894060896
0.43326525730576193
0.4332286457599505
0.43336438581788406
0.43343354198165296
0.43327942796762897
0.4332354514194391
0.43342896855806945
0.43324896307082617
0.43326661467367694
0.4332206030512907
0.43325999315438435
0.433172161996188
0.4332833483173675
0.43334055276352784
0.43331494466094084
0.4332910552936812
0.43325334248892666
0.4333116514605574
0.43330464775706645
0.43362860409644804
0.43342721816510776
0.43329326219927977
0.4333270574096642
0.43335395839864377
0.43353410133824966
0.4332515971340029
0.4332508740158727
0.4332190649438905
0.43352215811189476
0.43334129274535965
0.43336320722491034
0.43327630228601943
0.43320477106681093
0.43351714107611544
0.43328730771242946
0.4332825414167808
0.4332320722954818
0.4332402678593086
0.4332701861256437
0.4332577371175332
0.4332505611630775
0.4332378471220063
0.4332732701215331
0.4332679271789567
0.4332552574899838
0.4332160531516465
0.4333216799036545
0.43328670483628556
0.4332664778641958
0.43328461521563855
0.4334030088733568
0.4332231684403026
0.43325601771024086
0.43323409710355604
0.4332441986765077
0.4337151592523635
0.4334716342611684
0.4332491986536357
0.43317220361466974
0.4332607500659842
0.4332367547145011
0.433259874521322
0.4332136412963395
0.43316975990237344
0.43329209162742954
0.43346605547341177
0.4333562527196225
0.4335299413053654
0.43343168811788957
0.433178720802945
0.43342980995597036
0.4332651083864325
0.43326480088337765
0.43328351641128615
0.43369881863266324
0.43326971000510656
0.43329601083129987
0.43332624220042576
0.4332876056369654
0.43323097261031734
0.4333588079929055
0.433294581012632
0.4335243466166363
0.433288289238413
0.4332595022095422
0.433259872667478
0.4332585771948711
0.43325985271002887
0.43323844554986374
0.4332794214218882
0.433218426482899
0.43329897593522193
0.4333329331002461
0.4333636516207335
0.43321766597218814
0.4332835307357558
0.4332568375179497
0.43360076216647697
0.4332772851785246
0.43327728521163456
0.4332792700171543
0.43344639813013314
0.4332617976392917
0.4331589060842712
0.4332597530857981
0.4332345107239626
0.4332475452611881
0.43338215196969393
0.43324715226075866
0.43321026199056517
0.4332847198858755
0.43321452251245507
0.4332964026284189
0.43330937850720674
0.43327142631784865
0.4334073365286971
0.43320890014762375
0.43331317646602613
0.43335157569910443
0.43330888422811886
0.43346629052080776
0.43338244703434076
0.43314941369090926
0.4336117829758838
0.43346164234660867
0.43323902890624527
0.43337745943104844
0.4332350102208784
0.43324825972957554
0.43322721378788237
0.4332539931171548
0.43322870808164315
0.43320063701646844
0.43318171658882176
0.4332343781444685
0.4332268965715604
0.43333471001022894
0.4332403946256002
0.43324868133177286
0.43317663903079806
0.433184445663512
0.43323502839841177
0.43320400838918155
0.4331925377487591
0.4333958182061057
0.4333481699616863
0.43333096732410903
0.4332343586092763
0.43327914892325115
0.4332345229565098
0.43329850931844927
0.4332681035626605
0.4332446474068096
0.43332827432495374
0.4332083922370382
0.4332310522809292
0.4332540706672282
0.43329971818831015
0.4333043061039824
0.4332391337622386
0.43333645054509656
0.4331917567806155
0.4332197700360433
0.4332538122237913
0.43328552863970987
0.43320793116900674
0.4331695072721218
0.4332826541433842
0.43333831658111066
0.4332401741571086
0.43333855711318925
0.4333037513289598
0.4333296483357083
0.43322268572054184
0.43329274722013694
0.4331073548782787
0.4332601902468751
0.43352408385988
0.43329901937818543
0.43324552010443246
0.43326938805174603
0.4332336444177346
0.43332217346345125
0.43322689661821784
0.43338640977423737
0.4332647718126943
0.43342662786261893
0.43335434836792763
0.43323214341566907
0.4332531954786152
0.43337822424760697
0.43324011967872494
0.43329982888066754
0.43324498628489955
0.43323846978067554
0.4332091812384069
0.433265813410288
0.4332551916738456
0.4332700012282293
0.4333000392852691
0.4332593686556744
0.43329120146117334
0.43333747296770814
0.4332984240312668
0.4332427535254804
0.4333572765140702
0.43332261843185443
0.43326740220733934
0.4332547879680171
0.4332741707249689
0.4334355625497251
0.43352528831803605
0.43366122949593794
0.43330800418104604
0.43344327756279305
0.4336325846173687
0.43321609296002817
0.4332904430771629
0.43327574611162145
0.43320226087423164
0.43323158849881077
0.4332667249889703
0.43326856540376213
0.4337629886788137
0.4334275670292945
0.4332569537614544
0.43325255963719944
0.43322914878599555
0.4333239788757899
0.4335161139707875
0.4333118652921512
0.4332840793340607
0.4332000865624375
0.433228600461655
0.4335463929546343
0.4333113352827812
0.4332230472597849
0.43330994147028973
0.4332413079787536
0.4332241964058399
0.4332432454107083
0.4332695031983598
0.4332355555921102
0.43319497950678026
0.4333613589858417
0.43322775067942926
0.4333125646832218
0.43327024048346957
0.43333504246869914
0.4333777929116496
0.4333713953782977
0.433332544757475
0.43325745330611437
0.4332008742908058
0.4332671197703685
0.4332002746317265
0.4332507626700683
0.43325802510704614
0.43347166576140517
0.4333982091068026
0.43326536014225125
0.4333296157016477
0.4333860670992267
0.4333107327565525
0.4332467601087116
0.43335067313972786
0.4332845414450652
0.43336782174595084
0.43322232727471904
0.43326192339187447
0.4332214158401041
0.43334148529212607
0.43339838125131563
0.4332835069869759
0.43318452527210355
0.43334249599634034
0.43343847062935326
0.4333237121026832
0.4333357796661931
0.4332564547702599
0.433278897433794
0.433356060930394
0.4333339911211387
0.4332667531304176
0.433261971708451
0.4332231712003445
0.4334681621043768
0.4333409207455346
0.43338574019379417
0.4337429447702107
0.4334706663688004
0.43335168064970914
0.4336231026417444
0.43348011721234686
0.43333298093904266
0.43323492391972473
0.43319338059254675
0.4332837874479121
0.4332366216189365
0.4333430100607082
0.43343251705703584
0.43326220941335447
0.43324979844592254
0.4332810046731852
0.43329502625525246
0.43323611246410015
0.4332585676213342


==> anc/GWU_THREEPI/L2464_P001_A2_jknife.tsv <==
0.6048400525879336	0.8781701309071245	0.9072256097544135
0.6052765873905037	0.8779698836974036	0.9074945642527072
0.6049187799219794	0.878224458312466	0.9073796651325154
0.6051881013086223	0.8780993817956992	0.9073085840291766
0.6051741420205377	0.8781213815874543	0.9073117146194283
0.6047958796080966	0.8780510604798822	0.9072518151016794
0.6050619380888573	0.8782047933204215	0.9074108005670083
0.60487471134278	0.8781768679898331	0.9071458357742471
0.60488596001188	0.8782460479312972	0.907306326036275
0.6050513545661221	0.8782747204017229	0.9074022421425763
0.6048259154691575	0.8779592679637414	0.9071345710667005
0.6048753811728406	0.8781485331476594	0.907396154311608
0.6050436268134489	0.8780683437610685	0.9073348967501828
0.6049606236548815	0.8780871901306848	0.9072847388963697
0.6049069680344571	0.8781777717222424	0.9072664142851404
0.6051502802976637	0.8781177984530706	0.9072281303296824
0.6051165199430759	0.8780267419468811	0.9072799263954907
0.6049118460389957	0.8780860494875948	0.9073111253489413
0.6049598983232068	0.8781882025893359	0.9073389117457004
0.6048221733702935	0.8781386579352783	0.9074017563537932
0.6047490978081583	0.8781664078184326	0.9074357246570111
0.6047918094050878	0.8781044359098569	0.9073656821702737
0.6048424792417451	0.8781531436147986	0.9074012380001392
0.605055741886828	0.8785103180327556	0.9073184148279897
0.604975837314882	0.8781112604598724	0.9072492709427268
0.6050045586031942	0.8782274334913861	0.9073635036825825
0.6049386561372468	0.8781679376297907	0.907348579666219
0.6048355132966552	0.8781158834122855	0.9073488381989214
0.6049057218101351	0.8781298705926177	0.9073492030262263
0.6048159918279381	0.8781642051482134	0.9073317002324379
0.6050231928077697	0.878129721186736	0.9073720846975808
0.605043680427566	0.8782110792549435	0.9073607223056956
0.6049886315395642	0.8781543333172747	0.907369884581186
0.6051889510140511	0.8782130386747509	0.9073153128408457
0.6048681023668644	0.8781912462013799	0.9075137950801835
0.6050700918250072	0.8781581983800582	0.9072411871228189
0.6048039187721627	0.8781310813073899	0.9072863627743535
0.6048655381564542	0.8781699339444581	0.9072523702794919
0.6047507149887158	0.8781922751805975	0.9072822167259703
0.604793160071323	0.8782416251139504	0.9073081797547198
0.6049206609762192	0.8782450008704976	0.9073695020869995
0.6049223220766995	0.8783033334143516	0.907341904595349
0.6051281363028259	0.8782506008460718	0.907288846770937
0.6050092073940431	0.8780751028243514	0.9073144925666083
0.6054804181625331	0.8785070932809652	0.907617721535928
0.6051452624455916	0.8781960217938175	0.9073005463074924
0.6058077338622325	0.8783858261825827	0.9074796828945705
0.6051417785202604	0.8782608273800792	0.9073121684509532
0.6059163250705234	0.8784734038922127	0.9072861953550729
0.6046156231053536	0.8781698353565094	0.9072430377821158
0.604611744675281	0.8780971728641368	0.907083427471038
0.6049345374178129	0.8781379850191185	0.9073385047320102
0.6049183351861404	0.878180040517254	0.9073119729460553
0.6046709505458077	0.8781441789218432	0.9072602359651183
0.604428261563306	0.8784552369489498	0.9073222128491328
0.6049428986883361	0.8780416782598969	0.9073032356446006
0.6055685368774346	0.8782558706380548	0.9075559149685514
0.6051437230644997	0.8782536992244531	0.9074231822206185
0.60506962366387	0.8781203328414722	0.9074283422016511
0.6051023442188209	0.8781597360756146	0.9072863939916219
0.6050425161489258	0.8782364547520912	0.9073327998002709
0.6050425171186284	0.8782364547520912	0.9073327998002984
0.6044968173896533	0.8781247354869192	0.9072270299142947
0.6049664476773824	0.8780539322711554	0.9073455002458224
0.6047342281464281	0.8780082262330301	0.9072965448638106
0.6044225241279361	0.8782328495309364	0.9073449813375489
0.6062259886619423	0.8784416187572949	0.9072990289989723
0.6048913044293369	0.8781074809207984	0.9072354550526159
0.6048748924562849	0.8781175910813724	0.9073090568097063
0.6053392547881792	0.8783314694976653	0.907339728501554
0.6053774334038762	0.8783159956019111	0.907414900826072
0.6048993990931715	0.87815469905481	0.9073685406398887
0.6044304002711971	0.8784914213553736	0.907410219146566
0.6049364029539185	0.8781126109162934	0.9072958901596937
0.6050342181452762	0.878259485329407	0.907446573937109
0.6051466910524094	0.8783237870812705	0.9074451889093902
0.6047406749384161	0.878171651344873	0.9073389683959066
0.6051965362495487	0.878149899388477	0.9072561020473537
0.6049291526283688	0.8781779739725173	0.9072784830855702
0.6056909012653193	0.8782511930808832	0.9074314558291405
0.6049855182310496	0.8781280203115052	0.9073378248812005
0.6049107555797161	0.8781153302423748	0.9072031710073591
0.6048333632261508	0.8780858836617488	0.9072843329248564
0.6048936278896525	0.878063871305352	0.9072475530961156
0.6048352221133253	0.8781377653145266	0.9072714692594459
0.6048412122670894	0.8783347449996884	0.9073572018592418
0.604845505553643	0.878105366285207	0.9072881437997914
0.6047643746213497	0.8780825866631345	0.9074278413315031
0.6046411852455623	0.8780979257041739	0.907210895649363
0.6049454718915407	0.8780907856428374	0.9073023717216525
0.604684340595799	0.8780814266539774	0.9073979771051269
0.6049037562203549	0.8781438902237612	0.9073662319125431
0.604827821377995	0.878108965876515	0.9072800559254204
0.604895621244414	0.8780887156451784	0.9072880535613714
0.6049498039235915	0.878121602675019	0.9073644657083628
0.6049783629180524	0.8781749069340129	0.9073603447282512
0.6049449257869334	0.8782771155641153	0.9072546212589925
0.605293251459339	0.8781315858200809	0.9073780722173058
0.6048183745955485	0.8782126814647678	0.9070194925615976
0.6047693990785009	0.8784065437740135	0.9074015681881485
0.6048668458157881	0.8781547173739996	0.9073229660566378
0.6048918344433578	0.8781850029424131	0.907344538452127
0.6049819984626983	0.8781768442092021	0.9073634584680432
0.6049518947421008	0.8781601627143674	0.9073954436288275
0.605107869326322	0.8781332189381827	0.9073645130321573
0.6053290977716416	0.8782033099413175	0.9073346480697777
0.604976529871572	0.8781797526890119	0.9072167301632627
0.6044829942171178	0.8781603981307806	0.9071896756912101
0.6048879883141417	0.8782534136519125	0.9074102041511087
0.6050523131108804	0.878077063089896	0.9073485720707104
0.6050212579620593	0.8781861856795578	0.90736628067191
0.6048816550803634	0.8781784796160224	0.9072881182915695
0.6057465843492614	0.8782170490553575	0.9073071999026886
0.6051229114428724	0.8782222100098434	0.9073469742683732
0.605011543393819	0.8781367544542361	0.9073222733229046
0.6052024989899668	0.878117426294826	0.9073328124625942
0.604839086680357	0.8781015259201412	0.9073257095891097
0.6057485456819157	0.8784212172955281	0.907333065636873
0.6048127780944464	0.8780364409618759	0.9072771425659372
0.6050394492099078	0.878099019502888	0.9073269089177428
0.6049886923798891	0.8781421421475399	0.9072925779643917
0.6045250764771154	0.8782687171999305	0.907585215261819
0.605012148875394	0.8782635727675353	0.9074037089149066
0.6052164865637412	0.8781915703185695	0.9073020241201195
0.6050135754100728	0.8781015763073436	0.9072796791933049
0.6048199557993345	0.8781400376252185	0.9073286920114082
0.6056657935176288	0.8783067010038645	0.9075521833598005
0.604968096107329	0.8780513069841486	0.9073525016044701
0.605087855253251	0.8782576252876104	0.9073890026647429
0.6049030247146651	0.8780868639296512	0.90726385799507
0.6049130471223698	0.8781599995041571	0.9073398819861067
0.604934900810892	0.8780852282915285	0.9072824816374041
0.6049908623116786	0.8781878891151004	0.9072922333235887
0.6051923970124878	0.8782877641361843	0.9073474933636614
0.6053589958421537	0.8781775403288169	0.9074338141453973
0.6048936453809117	0.878035505958667	0.9072164369582134
0.6048877227378847	0.8780316867081814	0.9072626135247226
0.6049691049935251	0.8780914130589028	0.9072614324984879
0.6048540543048859	0.8781064385794989	0.9072468111194849
0.6050566173934454	0.8781680854913773	0.9072617826286737
0.6050087638571845	0.8780731720037577	0.9072861465602367
0.6048657613590404	0.8781506580139042	0.9072430648851506
0.604786744751473	0.8782755770008605	0.9074204126344501
0.6054116292763182	0.8782986882811993	0.9075264256245811
0.6051871547534696	0.8782418969386062	0.9074806367010055
0.6049654707226153	0.8780308690492151	0.9072779338197845
0.6048090562539866	0.8781134452426383	0.907239486781316
0.6047665662139637	0.8782008843085158	0.9071609586669082
0.6050470411899753	0.8783483454492393	0.9074564378163854
0.6051070537088624	0.8782215393517658	0.9072455233635418
0.6050230105281924	0.8781954475463353	0.907356657477644
0.6048123181364872	0.8780483219032701	0.907353394329222
0.605133596883991	0.8781744824755339	0.9073055803946132
0.6048715575491047	0.8780890894440178	0.9072501866644269
0.6045836228516999	0.8782111586060656	0.9072138221412286
0.6046329365381303	0.8781096863517983	0.9073799150180569
0.6045510615754609	0.8784081070574771	0.9073641180131456
0.6049878301715604	0.8781228179106377	0.9074283874886955
0.6059738691542068	0.878117757685936	0.9074133199335792
0.6049282781051631	0.8781561637876335	0.9073540098274341
0.6050421071507389	0.8782657334233466	0.9074199959545476
0.6043671615333451	0.8781489018290838	0.9072070992951298
0.6054967362814752	0.8782967759332894	0.9075105244087799
0.6049720389721637	0.8784478853186621	0.9074565246601405
0.6053108980574315	0.8782984928125948	0.9073733635515654
0.6047303315604468	0.8780931858044931	0.9072197859859886
0.6048803598502243	0.8780937983391346	0.9072885368941582
0.6056776819224544	0.8782252438903035	0.9073493125164925
0.604974532321	0.8780975992163685	0.9072026331917973
0.6049937369877917	0.8782259318414979	0.9073971593656622
0.6046816167626019	0.8781573742150687	0.9073166772581572
0.6045214155758462	0.8780794722705663	0.9071422942602613
0.6048199031163474	0.8781280518896691	0.9073285459459759
0.6047904773631785	0.878138984488582	0.9073423384640069
0.6048488040755033	0.8781170866740978	0.9072587136056848
0.6044045182137858	0.8781401162260136	0.9073071918075953
0.6050954712389477	0.8782105881337254	0.907375076603054
0.6050931604126129	0.8780669555283006	0.9073486547022858
0.6048994005921011	0.8781423589654437	0.907323370573822
0.6049304790638369	0.8781072511890131	0.9072701661630521
0.6047071749733899	0.8781865280862277	0.9073298078914304
0.6049663014389446	0.8781045348057536	0.9074054786883348
0.6051650085980039	0.8781441876016319	0.9074150170161752
0.6049072683588269	0.8780611111003984	0.9071777877153072
0.6046300831932053	0.8781092003134464	0.9073870725012085
0.6048637262928446	0.8781383212137563	0.9072240262191558
0.6051169760007589	0.8782361100291112	0.9074220834917724
0.6050195166573923	0.8780694483348463	0.9071649226754134
0.6050459163366563	0.8781209069205868	0.9073199509739444
0.604834204630669	0.8780929946166199	0.9072699024298126
0.6059783001823872	0.8784346889097665	0.9075446294460211
0.6049526302573532	0.8781065126045012	0.9073055984337186
0.6049526302573532	0.8781065126045012	0.9073055984338486
0.6051150846210267	0.8781608633479041	0.9072224044212479
0.6051774858606267	0.8782376229114247	0.9074422377837766
0.6050738212187164	0.8780355246706596	0.907309769348949
0.6047322941788129	0.878041381949713	0.9072984693960605
0.6049152163151525	0.8780618799571012	0.9072597471959767
0.604906032402995	0.8780713438048262	0.907279012969564
0.6049969184694949	0.878138723942407	0.9073093986461973
0.6049237367835045	0.8783196478017063	0.9073541555360565
0.6049645276620408	0.8781206957807967	0.9073244320925079
0.6048510072911397	0.877940268699281	0.9070574699267495
0.6051939776108414	0.8782291159876361	0.9074879468664819
0.6048674426325412	0.8781475655327102	0.9074147607151415
0.6051073313171001	0.8780243659592819	0.9072952773552692
0.6049040543558349	0.87816466385086	0.9073062470755632
0.6049683456436353	0.878046192675365	0.9073016783024968
0.605569434366898	0.8782312629208971	0.9072206845643297
0.6049659623181698	0.8782030973043203	0.9073289354651413
0.6050398843686393	0.8781723037299548	0.9073287094827565
0.60497836174524	0.8780238855382829	0.9073385633344893
0.6051644939934255	0.8782410446250437	0.9073360905174622
0.6046863560120224	0.8782149009442004	0.9072478935758718
0.6046493601861104	0.8783536746651008	0.9075033855020924
0.6052612759569985	0.8782201524286227	0.9075130579100088
0.6055232442661063	0.878156921876204	0.9074381756932092
0.6051930886490599	0.8782642927407017	0.9073718372947862
0.60463697742888	0.8780621053608711	0.9071735827873784
0.6050144262922451	0.8783344573929203	0.9076363551653548
0.6050505790056809	0.8783446229791575	0.9075821181294662
0.6050828265926879	0.8780637164361499	0.9072618532141433
0.604793497624705	0.8780341294581558	0.9073034843055868
0.6051466708980804	0.8781808648535993	0.9073063366579642
0.6049137410411095	0.8781145379396486	0.9072206967867446
0.6049198857749202	0.8780919489278012	0.9072103911566037
0.6050192574926284	0.8780916357660075	0.9072960940956079
0.604960149418403	0.8781097899696435	0.9072960400930876
0.6050943986212259	0.8781152630051184	0.9073342796894328
0.604977517741055	0.8782296889731851	0.90744890044362
0.6049494861322745	0.8781772642006034	0.9073402252449063
0.604636578091111	0.8780921688753057	0.9072072240276957
0.6049078385256407	0.8780619727468367	0.907299543231007
0.6048059077917415	0.8780632814489081	0.9072363957490427
0.6049165331431966	0.8780812833822977	0.9071757034120734
0.6048390544182153	0.8780805535810253	0.9072497290651764
0.6050054234658554	0.8782469912074506	0.9073986247684961
0.6050385925430168	0.8781647621601439	0.907480048802382
0.6050211274114504	0.8783008689343432	0.9073933562812962
0.6048725331867447	0.8781683581159281	0.9073046962721699
0.6049833002668543	0.8781637311270042	0.9073605746367206
0.6048336103511017	0.8781699516123946	0.9073118313247475
0.6048196767326676	0.8781178426946439	0.907202278413385
0.605142803959265	0.878198551822017	0.9072918279384135
0.6050399005720881	0.8780530527070904	0.9072557810482964
0.6051025007627403	0.8781799909472461	0.9073525602445999
0.6049631310366266	0.8780670332687719	0.9071107660907242
0.6048779676484903	0.8780565365868251	0.907269270732407
0.6049836754096949	0.8782086539694798	0.9072663638608616
0.6048769187965728	0.8781706556714375	0.9072940979036462
0.6050829681968802	0.8781867047264137	0.9073335811310187
0.605097550517227	0.8781552599566409	0.9072781566778291
0.6050898485679441	0.8781983434719887	0.9073725689690985
0.6050120531648462	0.8779701838340032	0.9071863509330788
0.6048121625420867	0.8781144697442886	0.9071700795662788
0.6048796711552249	0.8781212257267415	0.9072748946076312
0.6051384666017156	0.8781309899483764	0.9073081085523554
0.6053529261843232	0.878183564629862	0.9073675185415614
0.6051103242638008	0.8780638202418236	0.9073439027315648
0.6048158638423579	0.8780435613525035	0.9071884674149444
0.60517929756456	0.8781323164004118	0.9072780297569286
0.6048901599873978	0.8781333071526461	0.9073754463304103
0.6049604788205851	0.8781436831326318	0.907310201638014
0.605193501188792	0.8782153566552334	0.9073983902278806
0.6049684387551317	0.8781827598473799	0.9073536635701538
0.6047506831730954	0.878146289849798	0.907338949225445
0.6047010101637764	0.8780337591375479	0.9072299204104043
0.604759132564641	0.8781092986769424	0.9073305167158412
0.6049191643798427	0.8780416604070078	0.9073436452456475
0.6047948209089231	0.8781406035996673	0.9072432610215129
0.6049523656553959	0.8784136525647734	0.9074674177645079
0.6047569945764132	0.8781776707461574	0.9072923407246302
0.6049325552097374	0.8781511240971743	0.9072830216398161
0.6048233434537345	0.878174118501369	0.9073621853702265
0.6049411223325801	0.8780805741781582	0.907309801486995
0.6051155130504887	0.8781232679057438	0.9073808288755262
0.6049983738244634	0.8780835305036115	0.9072480240911402
0.605092160301861	0.8782044165890741	0.9073721547512255
0.6049113787376219	0.8781459583469432	0.907347310594819
0.6044146843449576	0.8781582037426527	0.9073164788200155
0.60465225697073	0.8782669755532679	0.9072860569115659
0.6043214430412543	0.8781760746599729	0.9072728366834057
0.6052444660133436	0.8780681010916864	0.9073166696823711
0.6049069782537979	0.8782361976867493	0.9074842620070092
0.6051616057511187	0.8780900911882744	0.9073112661616282
0.605023531916834	0.8780517855108387	0.9071905108629053
0.6050466734317861	0.8781875796269621	0.9073185783523326
0.6046897892709329	0.8780771822025042	0.9072396309262001
0.6047981413916274	0.8781130640633107	0.9072962823284708
0.6046479490958222	0.8782104376167387	0.9072771963385907
0.6049317132964592	0.8781789647626798	0.9073074675707143
0.6048461222905412	0.8781866404720359	0.9073260961166294
0.6052200739718553	0.8781511040697898	0.9073416821193934
0.6049312563122861	0.8780917668873301	0.9072376965512947
0.6048813500314743	0.8780883656881886	0.90727179952244
0.6045736134151618	0.8780443214320708	0.9073397609927513
0.604858006675	0.8780752597595952	0.9072193543121246
0.6048870638814327	0.8781628893827402	0.9072912007263428
0.6048610860791371	0.8782015818557449	0.9073189253990932
0.6051663853537324	0.8780398523947525	0.9071892390178214
0.604861992695559	0.8782380907737438	0.9073282062513076
0.6050548572519662	0.8780677692861515	0.9072578501473435
0.6042618990351175	0.8781327757361901	0.9072300243034599
0.6057270151726852	0.8783170992051589	0.907460497489897
0.6050999348606835	0.878221179420418	0.9071410345247907
0.6047287210410696	0.8783925215734664	0.9072529328597859
0.6049547252056503	0.8781732987920342	0.9073399487297669
0.605099177738721	0.8779356441368085	0.90723500255844
0.605062389166437	0.8781599661345602	0.9073780280867643
0.6051525386963859	0.8780882180880553	0.9073009787512933
0.6052716450143935	0.8781371840025357	0.9073995347778723
0.6050463179090565	0.8781387721947151	0.9073150305075627
0.6048573037730226	0.8780962586016778	0.9072152200844651
0.6048316981846983	0.8780643744788454	0.9073235590150135
0.6048753437917552	0.8781868021800636	0.9073385135849713
0.6047335141627904	0.8781075565825215	0.9072455312166591
0.6053270845728272	0.8782289609618049	0.9074576758873686
0.6053036834455398	0.8783598962628678	0.9074934313441421
0.6049318083139447	0.8781079543811557	0.9073717384730258
0.6047588869015492	0.87820122866209	0.9072161183245961
0.6048005640650395	0.8784445195121804	0.9080655288320407
0.6052909909918237	0.8783504896474598	0.9074140439099864
0.6051773467840645	0.878272786748409	0.9073410079518778
0.6053462065516529	0.8782177240187476	0.907339299465648
0.6050099872078218	0.8781704766903468	0.9072454975301409
0.6048692326170996	0.8780130932890972	0.9072284769407962
0.6048411590154447	0.8781408988543242	0.9073936336347209
0.6048982684097346	0.8783033312057991	0.9072109762957561
0.6049309308462097	0.8780849605103567	0.9072352389772224
0.6048728609354033	0.8780016182845729	0.9072284319245613
0.6052612946436673	0.8782136942638838	0.9073120253099096
0.6049134972684443	0.8781100228322827	0.9073807794912859
0.6050306445907407	0.8780221637388361	0.9072713313831133
0.6046825416165772	0.8780851624631111	0.9072087380505436
0.6049662511893689	0.8781723257401427	0.9073058883716588
0.6049431253237202	0.8780949051816314	0.9072392560765079
0.6050808062970681	0.878056372781952	0.9072244035065562
0.6050234001948919	0.8782422832108471	0.9074090096965003
0.6049160667816501	0.8781089928225864	0.9072610229801685
0.6049209307021289	0.8781708679443262	0.9073919877778385
0.6047897471132181	0.8781255791787858	0.9072756232466439
0.6050803950658893	0.8782787876165552	0.9073046174623559
0.6039930425012299	0.8781625684742111	0.907078592094107
0.6050209277233698	0.8780477745777193	0.9074242498040078
0.6049821758365654	0.8781034956749352	0.9073453815296337
0.6049231067907456	0.8780892041747165	0.907311011860348
0.6049161980572325	0.8782206744097972	0.9074741977100108
0.6047621890310659	0.877969088178591	0.9071452212511129
0.6049853361390055	0.8781352827915123	0.9072886655273666
0.6048265750845786	0.8781154272654965	0.9072581259788371
0.6049741163272555	0.8781956029790314	0.9072950281193206
0.6051814638977651	0.87825623553733	0.9074148359090036
0.6059106103268608	0.8781543153571533	0.9072438596414433
0.6046828167951469	0.8781269313909434	0.9072597071797099
0.605210090054192	0.87823570730946	0.9072976214141124
0.6049958156388712	0.8781112422122717	0.9072625852985554
0.604360910424046	0.8778905629301221	0.9071142951477229
0.6048900971677904	0.8781132193074447	0.9072640615724405
0.6051603563589655	0.8783218354450401	0.9074585627419827
0.6049496023875375	0.8782034632593798	0.9073943418183322
0.6057466958081535	0.878079119609495	0.9073190224564448
0.6048053588106382	0.8781189154243911	0.9073502447949444
0.6049180493290999	0.878106817394428	0.9072544434909611
0.6045309065017791	0.878194956937898	0.9072478362273855
0.6062956661093238	0.8781772297711165	0.9073894833707986
0.6049045091383619	0.8782895064014477	0.9073617591544895
0.604958122459616	0.878125640354701	0.9072687242742817
0.6046281251450311	0.8780324187688797	0.9073039235786025
0.6047106206118691	0.8781764939806844	0.9073039495537205
0.6058799536956239	0.8781789103074732	0.9074853419300885
0.6049886791599801	0.8781097295273257	0.9073868953111305
0.6057027447963268	0.8781932256461122	0.9073901300010314
0.6048543942203627	0.8780932914143926	0.9072873907849344
0.6049930017205788	0.8781117752966234	0.907302082335119
0.6056550313307838	0.8782484413725073	0.9073149971491202
0.6053193017732086	0.8780857681553991	0.907376705669595
0.6049992810056879	0.8781436080225179	0.9072594798614151
0.6050188444343094	0.8781352004489509	0.9072982833242167
0.6047814321428743	0.8781373423652417	0.9072281919676317
0.6044341584943085	0.8780333906614716	0.9074274268484145
0.6049198928471874	0.8780952531574792	0.9073822455728165
0.6046034785074743	0.8781411176504758	0.9074040562610146
0.6064623052242977	0.8785133910295043	0.9078402275158272
0.6055439993090926	0.8782673337787871	0.9075185613447603
0.6050048812836354	0.8782120267257548	0.907304780530826
0.6053271515690264	0.8783449610242392	0.9074957534614752
0.6046679345617443	0.8780807019813852	0.907423409306998
0.6054643977248241	0.8783234933927657	0.9074744116768743
0.6050654460247967	0.8781280407707004	0.9074227296698069
0.6046749056960937	0.8780138598775613	0.9071778880010442
0.6047833249957087	0.8781389905840121	0.9072819023007468
0.6048938790506501	0.87803592877175	0.9072603934090455
0.6051306534809905	0.8782645363193262	0.9076018358446895
0.6048801805518357	0.8782912065343221	0.9074564288820475
0.6047348772031186	0.8780888886301894	0.9072528156536616
0.6048675551063213	0.8781564409264386	0.9073681977944374
0.6049758439210383	0.8781526594773437	0.9073257133998989
0.6051437533823595	0.8782291263200721	0.907425400500548
0.605160216144549	0.8781783436578715	0.9074092727194721
0.6053183135912134	0.8782191102102744	0.9076248388000463


==> anc/GWU_THREEPI/L2864_P000_A1u_jknife.tsv <==
0.4274314091929495	0.6935949599504859
0.4273642797658689	0.6935919605529147
0.427321930899447	0.6935642722560137
0.4273335235556887	0.6935846724302542
0.4274403316858695	0.6936634169640513
0.42739531786205404	0.6936568822972168
0.42739707830582563	0.6936459721297705
0.4274182119989527	0.6936874258004108
0.4275013463531602	0.6936922193101858
0.4274045081946688	0.6935501052120077
0.4272952119415464	0.6936094583386385
0.4273936561053361	0.6936105142402247
0.4273724048178485	0.6935984238308044
0.4273701527359106	0.6935671647401849
0.42739421922456644	0.6935829046823493
0.4273358156735663	0.693656544738778
0.4274640405554361	0.6936300332006532
0.42736005674697436	0.6935653715226101
0.4274586580387009	0.6936446681073828
0.42738829313623206	0.6936119204738773
0.4273075081811677	0.6934539253301981
0.4273485039015507	0.693500983511272
0.4273552033977571	0.6936050041858804
0.42753859971326885	0.6937076602371542
0.4273804821319217	0.6935235480446097
0.427273634226889	0.6935026132983739
0.42741615335478733	0.6936240742958584
0.4279204449817132	0.6939392680695678
0.4274258859333562	0.6938316872504625
0.4275559858920468	0.6937357736174793
0.4273839659472871	0.6936785497349245
0.4274727178259295	0.6936823866272512
0.42747774265783034	0.693542203408665
0.42794639406257345	0.693732490829172
0.42736887086734054	0.6936190289179633
0.42728096963206136	0.6936627950036405
0.4273928764409694	0.6935736256573503
0.4273606910266703	0.6936308380311299
0.4273555864368855	0.6935842033432187
0.42748271407393795	0.6937317570161874
0.4274978088461618	0.6934580899431337
0.42766495787041253	0.693534067409524
0.42747513938088466	0.6937605074121281
0.4273776077805589	0.6936443885602576
0.4274237006274684	0.6936729305226806
0.4273627819145616	0.6936217070611328
0.4274216903743569	0.6936569317096131
0.42732842667463633	0.6935835315553264
0.42736602698827375	0.6936019325157476
0.4274018100031778	0.6936203258049247
0.427379873348647	0.6937327501080415
0.4273540978801161	0.6935856888384159
0.42733455354493066	0.6935382565506946
0.4273120600727649	0.6935787961271377
0.42734839388195694	0.693601171810145
0.4274271607773919	0.6938272861941677
0.4273077165063828	0.693605757412165
0.4273468364819285	0.6935674418528606
0.4273139400954242	0.6935126082193427
0.42739851778129423	0.6936546823522299
0.42740928428480834	0.6936482983823818
0.4274170456587564	0.6936549004385664
0.42741839281911737	0.6935733320708135
0.42740104009521374	0.6936386557945681
0.4272200178755655	0.6936178215391069
0.4274698999683076	0.6935491101484824
0.42736456036834425	0.6936689542388631
0.42745912866021984	0.6938164410332095
0.42746416561509054	0.6935706127934061
0.42737663966805584	0.6936208653622754
0.42736957977637663	0.693621222183784
0.4273449327497155	0.6934978614451526
0.4273751130559323	0.6935667125275233
0.42736166107133555	0.6935779772434547
0.4273420523163327	0.6935988676529787
0.42752520917592746	0.6938016700022299
0.42789540745663884	0.6939406830254177
0.42747787421074085	0.693663684101725
0.42734413286758094	0.6935738360778888
0.42734413286758094	0.6935738360365701
0.42738552981186684	0.6937601553772135
0.4273245933224341	0.693595090846951
0.42746983893064805	0.6936439954837424
0.42731881272853417	0.6935634845038987
0.427386640144819	0.693610541565389
0.4273448152801378	0.693452325253778
0.42728914512692057	0.6935682492967509
0.4273311119740049	0.6936127157993044
0.4273414210032099	0.6935752196542185
0.4273621581788214	0.6936928223429062
0.4273917419579893	0.6936585749708286
0.4273585583808056	0.6935616889318357
0.4273316586634257	0.693586281710752
0.4273573255414751	0.693664817537207
0.4273835263885401	0.6936442347006501
0.4273387497041273	0.6935840344149027
0.4274030957820368	0.6936681829409674
0.4274441491384313	0.6936524833173929
0.42734072935191403	0.6935954531263326
0.4273269381664079	0.6936118466996298
0.42734786122799784	0.6936028483733293
0.42736903848074037	0.6935679230537339
0.42740963882742145	0.6936744969564783
0.42731712420646184	0.6935596483059837
0.42752443057243844	0.6937399104805918
0.4273893108050476	0.693682987511169
0.42750121905799615	0.693870796545663
0.42739638693643683	0.6936400267273731
0.4273993338185643	0.693661641726505
0.4273580378900547	0.69372208216256
0.4274325055375081	0.6936835618149663
0.4275306147833791	0.6938401871350061
0.4273475538851702	0.6936491524713557
0.42736785588334975	0.693636765547332
0.42736192067326306	0.6936126648956039
0.427425869128997	0.6936378676283634
0.427357437392742	0.6936240091499009
0.427347038740042	0.6935245752779542
0.42742298959717284	0.6936710643578681
0.4273871952524544	0.6936364243463707
0.42735867657704923	0.6937569456139073
0.4272704908081637	0.6934775580976476
0.4273720837261935	0.6936202360799549
0.4273593438226321	0.6937567278402502
0.42740212790037846	0.6936394781822816
0.42749335154699675	0.6938319047323215
0.42736766229793716	0.6936503654853267
0.4274081911342436	0.693603035428427
0.427431778700071	0.6936939731702291
0.42736153711383645	0.6936716295758126
0.42733279951921876	0.6936388835538749
0.42741663243760847	0.6935744828656255
0.42743745263848015	0.6936134030445533
0.42738954240445803	0.6935531512422667
0.4273365568057652	0.6935957451205886
0.4273403255339209	0.6936134268622178
0.427449345370901	0.6936871771143661
0.4274565429980844	0.693734930450578
0.427478041235846	0.693672471307374
0.4273894423952335	0.693611793497129
0.4273977918967387	0.6936217261524622
0.4274064686807542	0.6935737837136681
0.4274413145833156	0.693556823691346
0.4273611878218467	0.69359921280117
0.4275871320585452	0.6936528129885843
0.42742211740831837	0.6936601949652659
0.42740175880925985	0.6937385442911658
0.4274100015697638	0.6936953788339705
0.4274080906692605	0.6937059800224238
0.42736597589964886	0.6936233920717974
0.42741327440072585	0.6936541810567269
0.42733543258574236	0.6935970077436409
0.42740068076470666	0.6936553441945967
0.4274597771743969	0.6937387426544155
0.4273779318902896	0.6935625466541878
0.4275126122989332	0.6931711514841838
0.42742934495926777	0.693697652726658
0.42737036880194434	0.6936044144821294
0.42738056485100484	0.6936545094497989
0.42747693577181134	0.6936723217901269
0.42753724107162877	0.6937438622139844
0.4273945214947561	0.6936608550816699
0.4274113673317835	0.6936460397113982
0.4273817604860886	0.6936114147779945
0.4274517184785702	0.6936684947362931
0.42749955384108573	0.6938576602899146
0.4273653787989318	0.6935460173955633
0.4274184893575575	0.6936898427820122
0.4274115152069514	0.6936926650455522
0.4274241471922531	0.6935952013493228
0.42740468781381025	0.6935880663394675
0.42742244904426463	0.6936145825523181
0.427407140740766	0.693749450860492
0.4273449806749689	0.6936056553939262
0.4273872943048038	0.6934751333133056
0.42740260078460746	0.6936616168712596
0.42739022275961114	0.6937751538041291
0.4274349820244694	0.6937739518963567
0.427357076165104	0.6935760056659999
0.42733501201252705	0.6936475179827624
0.4273457316802186	0.693574053049653
0.42734613440764796	0.6935978535955206
0.42755848126937823	0.6937410955086598
0.42755783319216323	0.6938658013227343
0.427291856764714	0.6935803555897563
0.4273497261744541	0.6937131504670121
0.42733119281322557	0.6936864368536038
0.4275107605138879	0.693638513379888
0.42728420500228764	0.6936530738605591
0.42753038801277504	0.6936696787488837
0.42738919190108515	0.693636014324459
0.42737545689893197	0.6935909098254662
0.4273687112537177	0.6937984821578129
0.4275415190632591	0.6935907225217419
0.4276141895402027	0.6938121981976183
0.42756449403298086	0.6937996605594007
0.42744140292547056	0.6936459831593514
0.42731180250146444	0.6936210929422085
0.42737462069660653	0.6936250134916594
0.42749873471891564	0.6939227040941235
0.42742317550469666	0.693654509363878
0.4274101895414111	0.6936518793118245
0.4274868677942562	0.6937448554690311
0.42741661472431974	0.6937437524905009
0.427417767933771	0.6935747539803672
0.42732203834740046	0.6936112548457227
0.42742244115813377	0.6936097600933695
0.4275049540261152	0.6936018357060992
0.42750223626582146	0.6937224046492025
0.42749172137813607	0.6935760868245899
0.4279712972205618	0.6941832066124364
0.42744465837243534	0.6936885304127621
0.42744789003931183	0.6937809003304932
0.42735565912349394	0.6936431640719057
0.42738794741581443	0.693614742885929
0.4274839640533219	0.6936464147999513
0.4274970536217846	0.6937063645428359
0.4273468414012572	0.6936428837418812
0.4274142360327711	0.6937333496881426
0.42738758117082154	0.6936322110688844
0.42737243528253843	0.693745898046561
0.4274628257379632	0.6937066174189452
0.4273607722520584	0.6934903354484369
0.42737322378876846	0.693671500281056
0.42739466634256235	0.6937251638061672
0.4273615387057145	0.6936072125908851
0.427362665061535	0.6936894511709323
0.4274348657394774	0.6936657009293317
0.42738127526464864	0.6936308076119031
0.42759826876308593	0.6938209259351615
0.42763592597554984	0.6937307960801014
0.42750413765825673	0.69373861611175
0.4274272517679892	0.6937093308360166
0.427432542709472	0.6939044099250459
0.4276781161315055	0.693935665261405
0.42747221995228624	0.6935577974453963
0.42748314047547387	0.6936375968133102
0.4274207438023445	0.6938279818202091
0.42754346526013837	0.6938308410816965
0.4276328449252201	0.6938719540508181
0.4274519532362126	0.6937189062000534
0.4274659290695317	0.6936583407164439
0.4274782947952172	0.6937631467783405
0.4274175349754683	0.6937419797132716
0.42744718800899295	0.6937017569921072
0.42741322407192306	0.6936719056920687
0.42747754292171736	0.6936460691714329
0.4275699554794394	0.6936183390530561
0.4275120840362925	0.6936097576133037
0.42747325179064555	0.6936940774536915
0.4275282434465838	0.6935678570591268
0.4274449517667962	0.6936672849864406
0.42747911286383955	0.6937242251983858
0.42734509951888616	0.6936361165314623
0.42741071120375046	0.6936256893295801
0.42734015996491015	0.6936534403052587
0.42729587054092383	0.6935174890808536
0.42734650630606497	0.6937292725896259
0.42741182837811453	0.6936493986651461
0.4274214811797589	0.6936768603117989
0.4273476692309142	0.6936677883480414
0.42742815862279765	0.6937416269587183
0.4274063552318219	0.6937432308080119
0.427420224364336	0.6936230027517829
0.42738710952112713	0.6936534774566943
0.42735613263459393	0.6935879245404416
0.4273749323837611	0.6936106224077145
0.42742616492259816	0.6937242128404528
0.4276500353074292	0.6935301807099284
0.4273859849907473	0.6935593759634958
0.4274145169829996	0.6938140610055431
0.4273628675065806	0.6935848675773628
0.4274122101799596	0.6938002876766431
0.42740388174672606	0.6935487839542698
0.42740006238893424	0.6935823164635374
0.4273239305906848	0.693605565744282
0.42736048084811556	0.6937645015239289
0.4273135801967507	0.6935752919469931
0.42737477934748475	0.693603339710263
0.4274122789733975	0.6935752014936489
0.42738439960119157	0.6937010635453086
0.4275023860571465	0.693735548824232
0.42737172137946816	0.6935983058946144
0.4273537061624037	0.6936328930069472
0.4274550910363087	0.693771387350394
0.4273120294686577	0.6935453744343232
0.4273581097826269	0.6936325298786885
0.4274745149864149	0.6937101542368694
0.4273791732018167	0.6936438492182637
0.42742533292906054	0.693744248877403
0.427405654741856	0.6938266095223363
0.42743689954060426	0.6937355609609404
0.42748339160214444	0.6937364636992933
0.4275566647088397	0.6936235134963251
0.4276717240841774	0.6936294183129497
0.42743659794246575	0.693600053982592
0.42736744853124314	0.6935959689830229
0.4273735732857728	0.6936740432481516
0.42719136161676113	0.6933028800252067
0.4273883662212408	0.6936343440879329
0.4274494789309541	0.6936595938244993
0.4273260870807221	0.6935909280343605
0.4273853504055596	0.6936359460177093
0.42738598293815777	0.6936376659255034
0.42739354981267785	0.6936450762718773
0.4274747986919483	0.6936856565730944
0.4273707702580718	0.6935379702389908
0.42729391775389547	0.6936018157798433
0.42740656655919285	0.6937820495607787
0.4275952481050725	0.6935692186423112
0.4273659456322174	0.6936175568274805
0.4274115110632683	0.6936744113256036
0.4273361185654885	0.6935883342692124
0.4273088884313976	0.6935536024413652
0.4273781466901832	0.6936031704963229
0.427311793198266	0.6935528374415294
0.4273234967277991	0.6935530240659656
0.42741243331489165	0.6935969042980022
0.4273549193963325	0.6936524795467226
0.4274748721705741	0.6936368430902108
0.42771211974423456	0.6940250430458097
0.4274166585289423	0.6936856719055325
0.4274100078922959	0.6936578300837951
0.4273753005851384	0.693535473662468
0.4273879042500615	0.6937043570525069
0.42735539601763484	0.6935325682074017
0.42737806821317853	0.6937154254010879
0.4274122481222168	0.6937490150602191
0.42745943922906754	0.693554935982551
0.4273411959588874	0.6937036989573477
0.42741900405824207	0.6934542790423797
0.42742528702919047	0.6936104785445988
0.4274473206536736	0.6938145431942769
0.4273951613655018	0.6936973709826849
0.42737744905537883	0.6937057347745746
0.42748076079892594	0.6938728379634119
0.42748494089791583	0.6936865967582488
0.4273892323489602	0.6936218073521242
0.42733550338173903	0.6935900323892962
0.4273552072585981	0.6936264048823059
0.4275563886717032	0.6938602512878955
0.42742582620118885	0.6936954967806919
0.4274020676371875	0.6935792872296069
0.42729091068862207	0.6935056622934305
0.42755953550636	0.694029401624904
0.4273234336245053	0.6935449012247707
0.42741970883963876	0.6937270890127044
0.4273642687590138	0.6936501641374339
0.4274064885458162	0.6936644983910067
0.42733081650085203	0.6935229628875211
0.4273645803077842	0.6935838780275906
0.4273856351771606	0.6936400179795968
0.427360073742519	0.693707619672384
0.4274350514355033	0.6938082114010728
0.4274296358088078	0.6937739636758586
0.4273172638023026	0.6935942645314619
0.42744131894834836	0.6936465352475186
0.42750337498331287	0.693762762187125
0.4274193231207908	0.6937786930278281
0.42733780984388825	0.6935428783788578
0.4275239158768851	0.6935407181017439
0.42737244329018015	0.6935501268608872
0.42742437602357053	0.6936240991151759
0.4273864770715495	0.6937372908992768
0.4273542136157292	0.6936228283425427
0.4273826228383836	0.693641023175967
0.42745238425473187	0.6938572513250346
0.4274011302477575	0.6936252518081046
0.42738803583177465	0.6936051236175934
0.4273450336290272	0.6935369027840941
0.42740328249175746	0.6936368447768336
0.42744300131455293	0.6939592841864115
0.4273425912407121	0.6936036251797778
0.4273861601987965	0.6935145409688575
0.4274659362621221	0.6936166075389738
0.4274417120433659	0.6935588127578095
0.4279668010891997	0.6935430842081429
0.4276367481915762	0.6935858037483676
0.42741063827754583	0.6937072304887695
0.42739038455955425	0.6935905291768576
0.4273513901127804	0.6936531575700209
0.42736583692531516	0.6935780458385784
0.4273675837886619	0.693601421681961
0.42735038878357695	0.6935926050586612
0.42737713995586357	0.6936543481287152
0.4272284403154079	0.6934970317324286
0.4275763315179736	0.6936387368651854
0.4273815385041345	0.693517189761566
0.42742379699609384	0.6937188720007459
0.42759196718421744	0.6938545110999638
0.42759576505358254	0.6937738942538116
0.4273737121753882	0.6935694891874455
0.42738818921728305	0.6935723028226867
0.4273524182952654	0.6936185209824959
0.4275873570134075	0.6937654364929392
0.4275185846482353	0.6938704325759733
0.4275134966695407	0.6940202999286522
0.4273611028442529	0.6936283504055801
0.42739860152776765	0.6936375894538666
0.42735860902522166	0.6935729887787903


==> anc/GWU_THREEPI/L2864_P001_A2_jknife.tsv <==
0.5653962606140355	0.8147586153810288	0.8483449773052678
0.5653406281620338	0.814754553126648	0.8484957609072942
0.5653270319424468	0.814815066830566	0.8485850050766668
0.565283478255061	0.8147053445293019	0.848478742767301
0.5653861660264528	0.8147667036579055	0.8485970893863283
0.5653409971574401	0.8148053932350948	0.8485252484821595
0.5653839500157571	0.8147637229731071	0.8484993086786751
0.5653805802072547	0.8148132289094371	0.8484969078129374
0.5655730940229503	0.8148794536023861	0.848736274397928
0.5653279989558783	0.8146465511815127	0.8484675011538643
0.5653483868509335	0.8147802428685271	0.8484441682381768
0.5653609243221073	0.8147261367247871	0.8484310651208572
0.5653146636494911	0.8147585280294756	0.8484601846189723
0.5653361815142416	0.8147170116931991	0.8484713503888572
0.5652959249329846	0.814789442489336	0.8485703257432957
0.5653684016759345	0.8147905272125633	0.8485037012205465
0.5654215384702114	0.8147697909798397	0.8485060796281119
0.5653311262428984	0.8147512519741433	0.8485104786206177
0.5654072661644498	0.8147387873198713	0.8486141641552319
0.5653223692631884	0.8147259244120442	0.8485138437267687
0.5652772767827119	0.8147001839558838	0.848528950966971
0.5653096687637704	0.8147676041537756	0.848382239659773
0.5653089876636936	0.8147794336609363	0.8484785945015346
0.5654065063721168	0.814900262103494	0.848773862160216
0.5653294333737345	0.8148034660217681	0.8485822816503309
0.5653105136528399	0.8148360537661783	0.8485440462139908
0.5653379721503862	0.8147583139581503	0.848495257686733
0.5655883560239041	0.814968304136516	0.8483054066219066
0.5655649596498113	0.8148875692647563	0.8485857995036985
0.5655416328605323	0.8148352311288592	0.8485764121458217
0.5653701785465995	0.8147864853212226	0.8485046553800168
0.5654007334768444	0.8147737245027916	0.8486066791235993
0.565403236140092	0.8147241790154727	0.8485053346432145
0.565324940550756	0.8148436714626697	0.8485688886793891
0.5653743634345323	0.8148108118993833	0.8486571541946203
0.5653706526764523	0.8147626737607349	0.8484687833229381
0.5653744782975544	0.8147543370759726	0.848523676674512
0.5653442857604819	0.8147373198067781	0.8484631801365834
0.5653518171591768	0.8148199754950587	0.8485473031096878
0.5654891152057097	0.814857684028224	0.8485405159258051
0.5653895627006439	0.8146835577725832	0.8484755588666294
0.5655789315806277	0.8148688296757358	0.8484113032625931
0.565423858005468	0.8148610835758467	0.8484726317418045
0.565374682082994	0.8147717457505627	0.8484794778308499
0.5654114441007525	0.8147605042205868	0.8485284018873586
0.5653229531326994	0.8147518641613096	0.8484675991191721
0.5654007673749715	0.814911334201688	0.8485566352413902
0.5652806837190452	0.8147279631134282	0.8484794985230576
0.5653171705060261	0.8146763887585927	0.8484281842463312
0.5653830505838296	0.8147232617560511	0.8484178937982007
0.5653586728476329	0.8147892120979827	0.8484035207547159
0.5652878654494952	0.8146681017278172	0.8483071316062148
0.5653016794705416	0.8147019050042181	0.8484672472574527
0.5653476136568132	0.8147200624966792	0.8485611131200742
0.5652874949539574	0.8147712606012452	0.8485104003618401
0.5655407030525821	0.8148671250530011	0.8485606133796881
0.5653100977419256	0.8147175927171318	0.8484429796713008
0.5653049316392781	0.8147050708539617	0.8484421892583273
0.5652487701576172	0.8146621072307929	0.8484318327298863
0.5653240544368435	0.8147807723349508	0.8485371404947734
0.5654788415976412	0.8147763140108332	0.8483706266504891
0.5653456443784248	0.8148212379025565	0.8486092414903801
0.5652993933091705	0.8147697601515104	0.8483998123292389
0.565312623102716	0.8147721097048072	0.8485238659091185
0.5652919333576982	0.8152537840037384	0.8489601840586926
0.5653613439453862	0.8148982192791716	0.8485319535731983
0.5653426360603656	0.8147041108357723	0.8483644123168614
0.5654449082612542	0.8148225199515486	0.8485322626579518
0.5653955207306901	0.8147448894514336	0.8484059848416189
0.5653871679676069	0.8146873703671805	0.8485719096040849
0.5653370446093919	0.8147013037953944	0.848338995247597
0.5652831141317366	0.8147292112703831	0.8484701542598356
0.5653352128201126	0.8147881810354327	0.8485435120366426
0.5653057518117498	0.8147051314141323	0.8484475056067079
0.5653662962859323	0.8148671087953011	0.8485908481230291
0.5655770314738895	0.8148128134313087	0.8487525912423208
0.5658321571468874	0.8148816952037258	0.8484869303373276
0.5654876067204014	0.8148244238508844	0.8484308756417062
0.5653449776821949	0.8148049653466417	0.8486691593925375
0.5653449776850473	0.8148049653466417	0.8486691593925375
0.5654165117995176	0.8149551938185468	0.8486380636767387
0.5653151182520945	0.8147500893312845	0.8485035066622383
0.5653781795092769	0.8147692118453316	0.848502402577283
0.5653016625415466	0.8147557555965805	0.8484736734124202
0.5653335322824987	0.8147697509384928	0.8484255715779713
0.5652694420020312	0.8147009378130309	0.8486204691241281
0.5652676367052625	0.8147188599315291	0.8483956100924726
0.5653176686513925	0.814745521449829	0.848403105170695
0.5653224198316392	0.8147493885992005	0.8485313849396666
0.5653855008171965	0.8147822943430412	0.8484551451923757
0.5654070794319255	0.8148420846461623	0.8484132925720282
0.5652826348243462	0.8147518894148038	0.8484261858187094
0.5653115505382341	0.8147284423634991	0.8483734287814916
0.5653418318701747	0.8147595602238886	0.8485099696833946
0.5653626596135959	0.8147555101048627	0.8484953741595687
0.5653247955340441	0.8147182725496723	0.8485529600642338
0.5654345791265661	0.8148335879830096	0.848602317048982
0.5653141763058973	0.8147862417871267	0.848527885265775
0.5653246184249892	0.814736715341106	0.8485584017022239
0.5653051323895137	0.8147703117136611	0.848486750134924
0.5653404454181611	0.8147661584093958	0.8484894125865851
0.5653368818317267	0.8147456469762122	0.8485011210837896
0.5653884582629997	0.814799946985525	0.8485901251322996
0.5652856614741704	0.8147257714742847	0.8485061057292371
0.5654129728172396	0.8148481083930246	0.8485480351098568
0.5653537971801674	0.8147180919309678	0.8483724277240524
0.5656166007750519	0.814901402465757	0.8487326154947711
0.565367396021306	0.8147294407103773	0.8484033774685562
0.5653571199396226	0.8148007413014341	0.8484129799457393
0.5654060274553552	0.8147483435651094	0.8485599947507783
0.5654573893103811	0.81484701757749	0.8485052898915073
0.5655251647148882	0.8148185409913048	0.8484199063314165
0.5653545187052835	0.8147704230231996	0.848507706925003
0.5653409416590328	0.8147462352280165	0.8484675213598661
0.5653786395401537	0.8147712995130091	0.8484823048683213
0.565408604021211	0.8147735704539286	0.8485622325982953
0.5653756578221494	0.8146905752814008	0.8484094590150263
0.5654040714141727	0.8147440566213431	0.8486503663053598
0.5653910817556038	0.8147621405989856	0.8486277601104216
0.565504185877253	0.8148318292885574	0.8482364611940704
0.5654831361555185	0.8147697348596753	0.8484933839501918
0.5651299714372303	0.8147467204143204	0.8486326428244582
0.5653161231979267	0.8147209057849868	0.8484517069259475
0.5653995097641029	0.8148082726925345	0.8484869772497018
0.5653380096198244	0.8148242220394903	0.848526017689338
0.5655192396508292	0.815015619315436	0.8488358911402849
0.5653295079193514	0.8147573242849314	0.8485644306719711
0.5653517795057545	0.8148034835916427	0.8485611187885564
0.5654076700677723	0.8147945160526714	0.8485208744559282
0.5653575103808673	0.8146896185765325	0.8484628002418222
0.5653309928632145	0.8147320832353867	0.8484125205181108
0.5654156048876523	0.8147928393902689	0.8486129934168657
0.5653525086776258	0.8148332844333229	0.8485390704713421
0.5653543068601546	0.8147805978389462	0.848471856441339
0.5653402056327779	0.8147721391358765	0.8485218187276207
0.5653078932373451	0.8148124629353418	0.8483285882286516
0.5653843642573386	0.8147875715221782	0.8484518121724659
0.5654735750035325	0.8147530555855765	0.8483814885555024
0.5654180917405928	0.8147876053442977	0.8483698345183244
0.565353568029304	0.8147801813612845	0.8485047383260528
0.5653063753670543	0.8147580687280456	0.8483914196431692
0.5653719317338032	0.8149294526053957	0.8485596013156259
0.5653313600338523	0.8147924717768102	0.8485950478689269
0.5653557050861472	0.8147751322750472	0.8485917004559427
0.5654501945489707	0.8148467656670166	0.8486051163204391
0.5653776112755088	0.8147662412607397	0.8485381557052603
0.5654450527088293	0.8148189608832624	0.8485265856976104
0.5653217983761459	0.8148296735130597	0.8484636301523485
0.5653277777112157	0.8148698891436188	0.8485732169614744
0.5653430084972901	0.8146516993639094	0.8483219853800497
0.5653031799482215	0.8146882775845047	0.8483882131286831
0.5653979491799127	0.8147921257005765	0.848455231837354
0.5653625725316918	0.8147892436205045	0.8485218918309982
0.5654856006657243	0.8148716696160556	0.848514461760577
0.565369744331614	0.8148099843689738	0.8485237722195514
0.5650889155177089	0.814737243689119	0.8486518334732414
0.5654234789580853	0.8147864864710578	0.8484600726727659
0.5653293870745056	0.814723030560971	0.8485233628797041
0.5653517547427083	0.8147063050931597	0.8484587173918848
0.5654374978536757	0.8148649551491909	0.8485717089524304
0.5656725581863422	0.8149958973617614	0.8486991228820177
0.5654175052832459	0.8147856972096833	0.8486488419827589
0.5654615170913186	0.81488903112299	0.8485323556465275
0.5653347389190644	0.8147813413456753	0.8484678927160418
0.5654083731925975	0.8147951741699602	0.8486352608767839
0.5655178867484947	0.8149800696640256	0.8487447094550813
0.5652806543743396	0.8147045978971998	0.8484335258818477
0.5653399350628706	0.8148029050333029	0.8484966942707172
0.5653707319087281	0.8148575522448351	0.8486610130172554
0.5653414404832581	0.8148138275965304	0.848511379451886
0.565369181597621	0.8149045888470433	0.8486066227888331
0.5653763187557569	0.8146919372723959	0.8483958476963523
0.5654248848824718	0.8147387991532725	0.848561777400881
0.5652889935883717	0.8147497925426969	0.8485203754058979
0.5653553205991736	0.8146803153135663	0.8487782602293135
0.5653595632191438	0.8147819526492217	0.8485234950522828
0.565378230899629	0.8147790573770248	0.848432142780142
0.5655311213043602	0.8148299498395459	0.8486007297539193
0.5653198157221202	0.8147115163964603	0.8484678911369076
0.5653266705005332	0.8148215175677911	0.848562294790496
0.5653211912406865	0.8147382964775125	0.8485043766513798
0.565387555756326	0.8146868837169234	0.8484241339442746
0.5653447462607726	0.8147637616463737	0.8484465292053583
0.5654962939252755	0.81481503258742	0.8484774919626721
0.5652971576085538	0.814672803116837	0.8483787795574693
0.5656378924400314	0.8151363259236025	0.8487729354982319
0.5653900275556094	0.814800760112681	0.8484308905662082
0.5654410931523942	0.8147994739822744	0.8485013172552972
0.5652813606000082	0.8148588753782026	0.8485797682903023
0.5654274551156652	0.8148251802465292	0.8485998936445169
0.5653846871622604	0.8148554644200863	0.848658931622351
0.5653737417347782	0.8148144072716845	0.8486163749968679
0.565616566386414	0.8148033997750381	0.8486197456536313
0.5653096965228135	0.8148255404924495	0.8485509711204455
0.5656609217659122	0.8148431130503341	0.848828834712288
0.5655354087500065	0.81482896893809	0.8487660528740534
0.5653324438519539	0.8147880040840912	0.8485267017555024
0.5653421398349497	0.8147598921719188	0.8483048315815619
0.5653474602328419	0.8147649771401166	0.8484997369167598
0.5654446746767898	0.8149216938863163	0.8486296030596651
0.5653536995511058	0.8147477791545435	0.8485013532702579
0.5653516918683358	0.8147750150043579	0.8485785681846003
0.5655934339028861	0.8148734742180926	0.8484813426051756
0.5654570043872288	0.8148027385506944	0.8485303011111601
0.565380015355622	0.8147333190842826	0.8485355302608594
0.5653227729300359	0.8147684043755041	0.8485741521753966
0.5654446202040629	0.8148174924821443	0.8484286013848938
0.5655122470370711	0.8148350780931455	0.8488257962638429
0.5654395399101286	0.8147644805471133	0.848608792155554
0.565430938523235	0.8147597326395228	0.8486205373701556
0.5654214842055312	0.8150932543775323	0.849312456013168
0.5654212348682897	0.8148124190592945	0.8485991215500543
0.56541014090446	0.8148732732792857	0.8486034314726938
0.5653260299696907	0.8147611219987272	0.8484892781031775
0.5653698697869474	0.8147165107935961	0.8485284414548643
0.5653162526327163	0.8147741083887627	0.8486023924547652
0.5654642661399674	0.8147349830693282	0.8485425615974751
0.5653905054306898	0.8149277059349553	0.8485345801608489
0.5653125504638031	0.8147779806653842	0.8482878249316002
0.5653704097683083	0.8147647021721053	0.8485371383702341
0.5653468008199855	0.8149394156950283	0.8485133930142917
0.5653122187397139	0.8148666130061453	0.8487308698181115
0.5653479610120875	0.814744514462764	0.8484667582999348
0.5654061606024238	0.814737160889609	0.84852284586546
0.5653883246856876	0.8148204816931582	0.8484750966533963
0.5653444565284039	0.8147766489057249	0.8485713028502512
0.5654205040869342	0.8148039145517644	0.8485385903472895
0.5653798553469304	0.814760076432467	0.8485611831691607
0.565385153544985	0.8147157004186919	0.8484768515574463
0.5655300317194248	0.8148447060102917	0.8485479216391656
0.5654935232987514	0.8148580985597973	0.8485127491562857
0.5654167333945761	0.81482224412273	0.8484906722806301
0.5654359836944602	0.8148133454727571	0.8485545090753079
0.5654689754410757	0.8148579428693358	0.8484667751524516
0.5656011586788897	0.8148660419247197	0.8487453009268469
0.5653023345697082	0.8147944268797267	0.8484704799199737
0.5653952881524619	0.8147831730096443	0.8486700275192832
0.5655367782026164	0.8147750244912524	0.8485809197234094
0.5657880095900703	0.8148702493778593	0.8485513242675661
0.5655705451106502	0.814928672742746	0.8488670647958868
0.5653679606577947	0.814785641543854	0.8486191667668856
0.5655042535210252	0.8147896382066955	0.8483776282196507
0.5654083432340642	0.8149006561817974	0.8485711768752464
0.5654623503248485	0.8148899290056304	0.8485805637507361
0.5654582372207854	0.8148578904658543	0.8484787567230815
0.5654093770538139	0.814896715783066	0.8484668049292061
0.5654209565999498	0.8147918676441922	0.8484459591201483
0.5654195760365353	0.8147372572663244	0.8485417567120582
0.5654041015666731	0.8148334056639763	0.8485550445224107
0.5654758332245423	0.8147435058616228	0.8484891897736685
0.5653992468806441	0.8147413471740783	0.8485129935718443
0.5653509871921464	0.8147509345157791	0.8484575467932503
0.5654483450146752	0.8148086610788261	0.8486829869474338
0.5653043952076254	0.8147070803819663	0.8484164150146268
0.565348063402601	0.8148149547225562	0.8485744553088862
0.5653288941511098	0.8147880402787551	0.8484153858171861
0.5653217485397346	0.8148593778558407	0.8485879943720885
0.5653616880184401	0.8147516269170071	0.8485548805611314
0.5653941350455228	0.814788005245872	0.8485551239696257
0.5653655007354007	0.8147784313577533	0.8485694525851363
0.5653624301847745	0.8147685956167956	0.8485073145632964
0.5653985743456489	0.8147579225418391	0.8485330506912679
0.5654061389724421	0.814787430373062	0.8485168740354359
0.5653061224391162	0.8147898493939846	0.8483956228867154
0.56535391531292	0.8147848880060247	0.8484428777229238
0.5653760523922378	0.8147650362032638	0.8484658895413629
0.5653717574806808	0.8148119051910986	0.8484516698593892
0.5654230494982787	0.8147681038029776	0.8485552607155754
0.5653016315368524	0.814663036522595	0.8483073697725446
0.5653373685539819	0.8146891204339819	0.8484811910667721
0.5654509582995828	0.8148437342639127	0.8484889014396246
0.5653138339942602	0.8147205199516803	0.8484551879975609
0.5654547037403599	0.8147697014009222	0.8485235909765554
0.5653446733802627	0.8147264757582746	0.8485190597043079
0.5653372661776709	0.8147863417990222	0.8487264209772806
0.5653120429101061	0.8147879025007192	0.8485724617490928
0.5654702109157156	0.8146441815575867	0.8486617715340603
0.5652965685268363	0.8147290325809945	0.8485204096753906
0.5653665855069142	0.8147217586329568	0.8485635082328667
0.5652287350749493	0.8146748429132109	0.8486820993138119
0.5653624677476384	0.8147813155474991	0.8485560888238035
0.5654557181917851	0.8148403973741272	0.8486584667349912
0.5653667853026709	0.8147915760192208	0.848574025352465
0.5654397841558642	0.8148530732487075	0.8486048457797732
0.5654165316616765	0.8147773300553237	0.8485404943564719
0.5652800722099334	0.8147786809162295	0.8485532334256768
0.5652568002743615	0.8148132260098959	0.8483562687101142
0.5654356268289072	0.8147938211538871	0.8485780931345791
0.5653705016101754	0.814794424344471	0.8485590223662948
0.5653785157103229	0.8148238442146127	0.8485683473084035
0.565330687372713	0.8149004885841798	0.8486571336298674
0.5654546128104344	0.8149136393764952	0.8485963747199542
0.5654253325618925	0.8147073736202144	0.8485750905235294
0.5653940883871476	0.8147351737947524	0.8486945921067428
0.5654624756948385	0.8147755253231916	0.8486156957743618
0.5653937664357362	0.8147806522678596	0.8484222276916576
0.5653410982067053	0.8147226698656312	0.8484750647316532
0.5654001733177687	0.8147396672852545	0.8485239888159931
0.5651684915783146	0.8147131892306124	0.8488821588263133
0.5653915009797327	0.8147858577102112	0.848388422673775
0.5654000630225997	0.814816587942985	0.8486539434228683
0.5653787041696151	0.8148462101782091	0.8485592601747161
0.5653244295699585	0.8148100841576312	0.8485112068163171
0.5654146495665588	0.8147418366506584	0.8485429032865266
0.5653423688253806	0.8147869766010982	0.848549668017306
0.5653287165432048	0.8146903132189952	0.8485813129638705
0.5653513482959657	0.8147733666801561	0.8486359838525009
0.5653127538789463	0.8147181111132876	0.848460353691089
0.5654564726244365	0.8148045107660388	0.8485707743104081
0.5654561121673746	0.8149029606846846	0.848315913486149
0.5653838143366552	0.8148090667159644	0.8486283492091483
0.565413579531815	0.8148176868744428	0.8486198767659268
0.5653213428418536	0.8147806345226886	0.8485366743613242
0.5653285682064707	0.8147143446130128	0.8485498802755349
0.5653348870038406	0.8146935431903346	0.8485145698051806
0.5652934273657185	0.8147244067245322	0.8484131559967493
0.5653125309782936	0.8147774624534908	0.8484815762380182
0.5653791235190015	0.8147338453028332	0.8485057447533337
0.5653768170237008	0.8147779305333908	0.8485225924779819
0.5653424553638011	0.8148224408385226	0.8484758729946102
0.5655067504244812	0.8151389995676784	0.8489073447501718
0.5653896309272531	0.8147188208461313	0.8484989642671484
0.5653701295399701	0.8147816808824061	0.8487895452894507
0.5653516747826041	0.814794932259624	0.8485217447303838
0.5653897838396114	0.8148077614187742	0.848424611293078
0.5653273854147133	0.8147263801238995	0.8484802170474163
0.5654052930250114	0.8147778372257164	0.8484383567616257
0.5654144951133037	0.8148061948699291	0.8485058743861723
0.5654089262280159	0.8147510063237594	0.8485747830163286
0.5653634724774771	0.8149038999411313	0.8485674967484567
0.565242700841779	0.8147608364376738	0.8483349838326111
0.5653564567690782	0.814820058545704	0.8484961323362153
0.5653697586443008	0.8150170788045342	0.8486063587929276
0.5653348858869884	0.8148054463109042	0.8484412313094735
0.565412671179573	0.8147694147689094	0.8485299438956422
0.5655691052086038	0.8148131594324749	0.84876049439938
0.5654807238338418	0.8148172437919204	0.8483530559746162
0.5653641238494087	0.81473981733815	0.8485102209527761
0.5653390390078727	0.8147448727812293	0.8484974456614773
0.5653564712591348	0.8147487288553439	0.8485305349197859
0.5653459545626942	0.8148822803202458	0.8486155273365552
0.5653983931214167	0.8147584447078217	0.8484590524883978
0.565441350716627	0.8147731566671845	0.8486394184339473
0.5652927415070558	0.8147287806595634	0.8485010870956989
0.5656810279743276	0.8148364456399123	0.8484059049689908
0.5653317087545954	0.814711663299321	0.8485510181113773
0.5655156502522272	0.8148310114896674	0.8485944394365242
0.5653505662164532	0.8148106695298903	0.8486092484231852
0.565368915767989	0.8147286790399971	0.8485144376090916
0.5652836658242326	0.8146638089632007	0.8484788950490133
0.5653169465504466	0.8147386058578777	0.8484261855367802
0.5653620035052164	0.8147559651590118	0.8484220728795119
0.5653600631931377	0.8147976437116211	0.8485133581007437
0.5655325682842651	0.8149564254650918	0.8489115650613793
0.5654117609818692	0.8148410202527062	0.8484836343248825
0.5652886807748518	0.8147045580081345	0.8484711203310737
0.5653661527680137	0.8147575115836097	0.8484289757248339
0.5653848314067805	0.8147447341993321	0.848451078747173
0.5653989942335006	0.8148853990940502	0.8486047091488403
0.5652662622765611	0.8147320120982194	0.8485637085606069
0.5654533192761153	0.8147158253465747	0.8486188008612531
0.565355474762156	0.8147718579385859	0.8484622140731
0.5653843245226005	0.8147574396448319	0.8484932026557688
0.5653828723472042	0.8147819998936389	0.8485472903902154
0.5653727318149441	0.8147878062754258	0.8485524154118406
0.565396340119708	0.8147798183655625	0.848709657371891
0.5654954921130502	0.8148989512848305	0.848818121667765
0.5653115913748549	0.814709458798555	0.8484273329978987
0.5653189010475512	0.8147469503460428	0.8485164964002665
0.5652789010254451	0.8146900184404513	0.8483952174848327
0.5653715815221315	0.8147612327183705	0.8485559992756464
0.5654318721691068	0.8148264534358016	0.848315113791315
0.5653602902714615	0.8147583380776627	0.8484836211804713
0.5653154662403241	0.8147261215417467	0.8485516579881885
0.5653992497147514	0.8147922671601068	0.8485769505308665
0.5653109418156311	0.8147620913616965	0.8484806660863704
0.5654129634930549	0.814987446451054	0.848867501513129
0.5654403752339708	0.81484348634776	0.8487353545900556
0.5654527347718988	0.8148521131555237	0.8486577060519511
0.5653431533349145	0.814820230993639	0.8484480366509826
0.5654012498203981	0.8148320318543473	0.8485235156039228
0.5653147074023775	0.814712447443264	0.8484352329959973
0.5653317529773847	0.8147249902251158	0.8484444606366729
0.5653054418915952	0.8147862516568789	0.8485320623021547
0.5653430350710094	0.8148816655296257	0.8484987737408841
0.5651231831606554	0.8147776543406804	0.8482992227351264
0.5653382224870757	0.8147309222098124	0.8482992225317405
0.5652774434034569	0.8147327171007245	0.8485112427364994
0.5653730889696817	0.8148274326645017	0.848505660064549
0.5655472045442931	0.8148771144014217	0.8487647317198723
0.5656358054381494	0.8148529178099176	0.8486339854247406
0.5653147745062153	0.8146676361133903	0.8485077296636658
0.5652998949740149	0.8148155430218633	0.8485334120752727
0.5653311422164186	0.8147196160180225	0.8483920788175197
0.5654469787782985	0.8148640232434605	0.848418324938394
0.5655854520766713	0.814883092467725	0.8487100948017365
0.5657462275689427	0.8150137850092214	0.8484623463651644
0.5653063606122682	0.8147097846520505	0.8484502159609615
0.5653520724640336	0.8147394795633599	0.8485474723681863
0.5653420292512418	0.8147608813141564	0.848623162812244


==> anc/GWU_THREEPI/L2864_P001_B2_jknife.tsv <==
0.8279838159204995
0.8280158724271636
0.8280276305421105
0.8281296783246398
0.8282899035180848
0.8279793596909996
0.8276437358341134
0.82750533455754
0.8271338630551587
0.8277237653060341
0.8276313521524526
0.8278215572915479
0.8278542881262552
0.8276609363201679
0.8277226452096504
0.8279356111819893
0.8278272705046604
0.8277851582580963
0.8277174842896199
0.8281108464561634
0.8277469992276314
0.8276639687565737
0.8276969296944005
0.8284813802702915
0.8280640500504386
0.8278555415339065
0.8281924333704357
0.8279478890842389
0.8282540242389141
0.8276086019512554
0.8277393145936437
0.8277269538112307
0.8280971585977086
0.8274548746447333
0.8278000911919242
0.8276487171007886
0.8277157055871454
0.8277131750516425
0.82774128923951
0.8287619687926918
0.8279600223686943
0.8283615196821805
0.82772630744328
0.8277711601237251
0.8284257243659425
0.8274705115948723
0.8283042229346899
0.8277186485745666
0.8278871894884922
0.8278061989521086
0.8276915365821711
0.8286502394068334
0.8276927504138148
0.8280648620579807
0.8280618832881161
0.8286696158772269
0.8279888266344189
0.8278484040370253
0.8278439035576868
0.827920630769733
0.827582401823285
0.8279598788504757
0.8279490422926548
0.8280041937228683
0.8292339397149584
0.827564247796909
0.8276114683222988
0.8269966792773142
0.8283694604627738
0.8279836749084217
0.8278242486827201
0.8277902346169753
0.8279155174126105
0.82766612136641
0.828062421892376
0.827528812084753
0.8274814070784549
0.8279875661219301
0.8278158305522404
0.8278158305522404
0.8275407359783963
0.8276255491742693
0.8281083079020776
0.8277283619014235
0.82729680281586
0.827364083064173
0.8278864152371456
0.827786116854578
0.8286227114362297
0.8277169580773832
0.827698150309218
0.8276628217323176
0.827875486037997
0.8279073429620754
0.8276939157588481
0.8279793406610183
0.8281699003107094
0.8278233489167164
0.8278341937564313
0.8276619262799396
0.8278131139937088
0.8277055633553762
0.8278747808119558
0.8281770905049919
0.8272735404269524
0.8275272815186392
0.8279341479212776
0.827908339568129
0.8277722499932014
0.8281224591746976
0.8282286268672985
0.8278040256908044
0.8277553091583589
0.8279045233802035
0.8279106843916907
0.827984839781885
0.8277213102854428
0.8280884336157851
0.8278959031293749
0.8281719072657132
0.8278400142972249
0.8273484836845424
0.8276975736761161
0.8279848451149783
0.8276642451165745
0.8279376590230789
0.8277558405651531
0.8280680074182255
0.8279421868774448
0.8278239657588846
0.8282462401715351
0.8279494919381293
0.8278719369769781
0.8280614845019401
0.8282680475886541
0.8282502429285843
0.8277555650562408
0.8281012139874208
0.8278882229930848
0.8278308628396915
0.827391086044386
0.8281825872954813
0.8279528742669848
0.8278890978980841
0.827865091336826
0.8274962699684586
0.8282711577429098
0.8278109515565619
0.827621968267551
0.8275300029225361
0.8275912640414979
0.8281133777464825
0.8277527560953444
0.8281681105483256
0.8277772174265489
0.8285251769806012
0.8278106892710528
0.8279303224508012
0.8278787775389546
0.8279758582052311
0.8276568689072076
0.8281633750692102
0.8281601736922741
0.8277393385476871
0.8278102447501227
0.82744826010685
0.8277441542450042
0.8276144732549943
0.8271598088616281
0.8278727683230753
0.8273506856455277
0.8278334029974646
0.8276013205892752
0.8275513861251074
0.8279191392920902
0.827834448440397
0.8280126956171451
0.8281207345061053
0.8278991954062572
0.8279692329535511
0.8280984609650852
0.8278811392242005
0.8277506600371809
0.827980953483572
0.8278612185500867
0.8274099243693759
0.8276897292363141
0.8277771783974879
0.8276839744809545
0.8281111743325986
0.8281998462253995
0.8278787947238955
0.8280764437009498
0.8278349822165194
0.8283282975422838
0.8277916145323619
0.8279342482594433
0.8275714417783016
0.8279997613273885
0.8270224830717099
0.8277451096993296
0.8276801345082002
0.8285683744368233
0.8280301789951208
0.82794949908975
0.8278432060219606
0.8278131486818586
0.8281482169241032
0.8278194483067031
0.8281286664439473
0.8285697844501242
0.827946777329579
0.828734333775192
0.8276743412675828
0.8281959169588411
0.827985873230226
0.827378913798128
0.828018121739814
0.828219651545849
0.827412420303127
0.8266515486821395
0.8284448143289571
0.8281245573644325
0.8280117871144009
0.8279413227248246
0.8280150369820318
0.8282813657050491
0.8276320453955586
0.8277987695714984
0.8277316700957413
0.8287173978778115
0.8277741609606462
0.8279080593979822
0.8276739361395428
0.8282886456237336
0.8283377926816733
0.8277974665021188
0.8276732195885577
0.8284314347628168
0.8289663052035801
0.8279688565875636
0.8282322289098374
0.8278238257592825
0.8278249944847482
0.8285215646008044
0.8281172902265942
0.8278817601183612
0.8278909750836962
0.8274317015698153
0.8277324377494507
0.8276770430503946
0.8274031915079669
0.8281716719711963
0.8275914209367377
0.8278584663424177
0.8278257496389384
0.8283081758603799
0.8279140989865378
0.8278072997557899
0.8278845205712098
0.8277807088759068
0.8275631314399255
0.8276679840992534
0.827775275796908
0.8277503633938207
0.8277589788658515
0.8276872300401906
0.827890075319364
0.827106795014494
0.8278693650501923
0.8279749260207667
0.8277502634354361
0.827419723578158
0.8274066761113941
0.8279353976917524
0.8278426137824305
0.828027309470852
0.8279931573154942
0.8279887315114686
0.8277815946168419
0.8278078485203539
0.8273408487506102
0.8279321178537714
0.8275069062073134
0.8280034341293708
0.8277808556056708
0.8277359010507686
0.8283180605443528
0.827945773662117
0.8283654778807923
0.8280836702267373
0.8281890346819922
0.8279873372483786
0.827682391080774
0.827974462918538
0.8279791292555677
0.827984792151097
0.8280154728188289
0.8274846605736127
0.8272213608692436
0.8285504831809892
0.8280230357616188
0.827893831628083
0.8279822697311897
0.827501630600444
0.8280768674188302
0.827556021227683
0.8277506619258469
0.8275318718855588
0.8278585112303547
0.8280660966305049
0.8280255217582199
0.8279382448273
0.8281569831510198
0.8275646780285735
0.8276752666052776
0.827859457718487
0.827800191212196
0.8277044847083997
0.8277969971572039
0.8290307699796926
0.8274941367035424
0.827291874123369
0.8279187993054816
0.8276687734310764
0.8279280123896889
0.8278326493919125
0.8278546417529318
0.8278730402015307
0.8278863196979787
0.8273894512531932
0.8277690943689732
0.8281429668729028
0.8274771294154805
0.8284843918197824
0.8277091990489142
0.8281128814974567
0.8277655402096087
0.8278018622465317
0.8278306218997357
0.8275642119414134
0.8276003439821169
0.8280727359395788
0.8278110293334551
0.8290176457878411
0.8279916454586811
0.8282584320877393
0.8275468315679688
0.8277825468381578
0.827922587337256
0.8275700619128636
0.8277014511986251
0.8280381180896929
0.8277738585501163
0.8278568728692023
0.8275538787342825
0.8281387393163816
0.8277566681720543
0.8280597871324468
0.8277581054433885
0.8275690345156652
0.8279719379033066
0.8278046845374563
0.8279085778134865
0.8280963033210789
0.8281505950916072
0.8280317137004057
0.8276540977953436
0.8279381090596774
0.8276327305734827
0.8279657730376314
0.8284607334706366
0.8275163112384728
0.8277764981249671
0.8279850551856368
0.8277224009443551
0.8307294865724921
0.8267723991145581
0.8277710228040858
0.827889932119781
0.8286466561036157
0.827727031696102
0.8279155669794428
0.8277951968901929
0.8275131817122351
0.8272772036740139
0.8280877097872578
0.8278583427772099
0.8279314451768343
0.8285254904311888
0.827714753882628
0.8278616231375062
0.8277735577501077
0.8276872041204493
0.828220939548366
0.8292559163964313
0.8271994515709931
0.8278932341050184
0.8278285887868282
0.8277076016347135


==> anc/GWU_THREEPI/L3048_P000_A1u_jknife.tsv <==
0.5949494026773707	0.7854977979387237	0.870012913285704
0.5949402414374791	0.785465959884948	0.8700369104658531
0.5948253784145834	0.785451521912635	0.8699721841507055
0.5948133820755183	0.7856564151442322	0.8702071336349476
0.5948663943467568	0.7854335281632651	0.8700242202981001
0.5948361900338175	0.7854211580093136	0.86998860285927
0.5948402616548897	0.7854631081586383	0.8700223010198523
0.5948946516721795	0.7853950926575969	0.870065033385495
0.5948510612037708	0.7853761628588093	0.8699571238359051
0.5948510612037708	0.7853761628588093	0.869957123655308
0.5949214196751121	0.7856198738162775	0.8700981169392404
0.5949626892958407	0.7853219136149585	0.8699945756997058
0.5948491794861747	0.7856947586065338	0.8701821497578317
0.5949525766911667	0.7856265690275767	0.8700375091786728
0.5949240183546353	0.785576469939909	0.8700668375433945
0.5949240183546353	0.7855764699406701	0.8700668375433945
0.5949415504015249	0.7854838742369281	0.8700270785097399
0.5948900770307645	0.7854748468748515	0.8700065439457947
0.5948393936009247	0.7854062244960177	0.8700077706651888
0.5948959477793992	0.7853888232098073	0.8700336654710122
0.5948736909896041	0.7855189504648682	0.8699723663358415
0.5948677176238698	0.7854946682938548	0.8700068408339446
0.5948844786041865	0.7854440032574957	0.8699609104279623
0.5948934377820126	0.7854540280303796	0.8700284074341507
0.595088051586557	0.7854282084188293	0.870117570623454
0.5950962553362446	0.7853982117889241	0.8701111303405068
0.5950257524123456	0.7853862214982016	0.8700589469323792
0.5948364059083613	0.7853627230703887	0.8699869917539351
0.5949081087589855	0.7854121296883296	0.870168275882683
0.5947639961990144	0.7854113547149378	0.8699464713968069
0.5947374974836235	0.7854757542637768	0.8699428877124441
0.5947961294107653	0.785439393903439	0.8699138625525057
0.5948985238555851	0.7853766365966687	0.8700603210158621
0.5948242552671695	0.7855399667856529	0.8700114013431536
0.5948690717357952	0.7855663920179837	0.8701560007515651
0.5948323878363385	0.7853778429399868	0.8699873178352829
0.5948135078821991	0.7855418137101698	0.870036208966352
0.5948506497884677	0.7854933667814046	0.8700751260692939
0.5948254513757651	0.7855043391563128	0.8700936559498093
0.5949132417259656	0.7855347553768022	0.8700568813909016
0.5949086632982415	0.7855212821166749	0.8699750419738702
0.5949515471083083	0.7855712821588797	0.8699896372480086
0.5949350412685243	0.7855791483171737	0.8701971535435009
0.5949380980724599	0.7855124662107656	0.870017865511312
0.594896689307013	0.7855846328912723	0.8699756748348614
0.5949073807731032	0.7856436029218022	0.8701452227118678
0.5949641178858623	0.7854756578885809	0.8700430647364662
0.5949001909808526	0.7857042632150876	0.8700601167319831
0.5949309346757095	0.7854681190089235	0.870053335262548
0.5948571579764547	0.7855591132004706	0.8699981629422714
0.5948732941917757	0.7855992841082896	0.8700319127153433
0.5950109955035102	0.7856315505645719	0.870054625210428
0.5948498539380113	0.7852925363433262	0.8700216290896067
0.5948024546520058	0.7854983484090525	0.8700437908399822
0.5947634014930031	0.7853773739674006	0.8699294786640437
0.5948608687222018	0.7854154077315699	0.8700217258806038
0.5948806023634038	0.785501488172496	0.870035124526359
0.5948868014236856	0.7854130177198578	0.8699876339370425
0.5948953754234997	0.785425574874962	0.8700506389580883
0.5948604645022921	0.785511316317862	0.8700415211853608
0.5947885267774514	0.7854345980947292	0.869957089446204
0.594869936524438	0.785459654705678	0.870029249302884
0.5948363666563663	0.7854957486763848	0.8699106670021525
0.5950395847981201	0.7855618045242833	0.8701927381451092
0.5951380103284367	0.7855855099359969	0.8703591706923512
0.5948931727142657	0.7855445027998936	0.8700310787618525
0.5948931727143281	0.7855445027922462	0.8700310790313712
0.5947915694618219	0.7854553249654271	0.8699820985067553
0.5949660319549567	0.7855824117897982	0.8701566131829374
0.5951100288571176	0.7855472877756687	0.870262175438535
0.594973486472561	0.7854935920394541	0.8701849701997131
0.5949966373944048	0.7856141786314103	0.8700045711838532
0.5949322110790696	0.7854620713056004	0.8701719939955523
0.5948400395064667	0.7853758747459816	0.870033990700338
0.5948004204008019	0.7853337374571275	0.8700115845376865
0.5950415101127576	0.7857068563286774	0.8702487778386346
0.5951267109380346	0.7858145777240425	0.8702925516720268
0.5951320408633503	0.7856484655078573	0.8700686332127344
0.5949352136213713	0.7855670160053068	0.8700136804294455
0.594884833255447	0.7855156496290597	0.8701067729818724
0.5948005904438659	0.7853837697409142	0.8699272591044029
0.5948580674775673	0.7854001594644137	0.8699840847409017
0.5948273226521609	0.785320845144392	0.8699628545056091
0.5948988456032738	0.7854991935049221	0.8700066290425925
0.5949003209567902	0.7855191373112558	0.8700042037200667
0.5949283056813501	0.785382749985325	0.8701231280376432
0.5948726617638969	0.7854921075741013	0.8699357725963893
0.5949787007964528	0.7856307264511729	0.8700584001373587
0.5950608088113651	0.7853534510933047	0.8700902190724672
0.5949874392812603	0.7854774832452504	0.869999172166809
0.5949668535852803	0.7854293780386404	0.8699864770754934
0.5949668535852803	0.7854293747398389	0.8699864770754934
0.5949314263954276	0.7855672147601226	0.8700272344298727
0.5948467990418628	0.7854655310107518	0.8699177661439467
0.5949724929022387	0.7856069592082052	0.8700830392404735
0.5948290420333557	0.7854310070015712	0.8699860059269603
0.59496619027685	0.7855102971286593	0.8701622058738113
0.59484267145111	0.7853331494909982	0.8700177390710256
0.5948773095354578	0.785527941076348	0.8700056815502779
0.5947717281904615	0.7853856751885152	0.8699646848313772
0.5948011769110623	0.7853954664645767	0.8700315143427749
0.5948607359241789	0.7853992383972593	0.8700309287694883
0.5949385790615418	0.7854744074872426	0.8700972441753256
0.5949541017642636	0.7857734223064989	0.8699905572364294
0.5948054737246167	0.7854253696391195	0.8699725124234261
0.5948096282125312	0.7854824451588301	0.8699951639272537
0.5947630391420066	0.7855504410487955	0.8699487538719245
0.5948311963132005	0.7854341305745597	0.8699499354798965
0.5947740586138067	0.785493382641804	0.8699401285145129
0.5948574125237571	0.7855040887727182	0.869982603941683
0.5949304079157988	0.7854928990997357	0.8700499328195638
0.5949202240606318	0.7854834648893786	0.8700641332554113
0.594820033362231	0.7854815988227978	0.8699645999412121
0.5949347654814215	0.7854718428183728	0.8701015974581743
0.594863890827455	0.7855316102367107	0.8700495795698799
0.5948025137560783	0.7854132272285164	0.8700465788880819
0.594861414999313	0.7853831841206219	0.8699848217949298
0.5950280083664296	0.7855468021172809	0.8701910880901579
0.5948897949843848	0.785506824386782	0.870063438782884
0.5948873316190273	0.7854131690365548	0.8700002888580541
0.5949319457171445	0.7854771879443602	0.8700635884013113
0.5949810756940598	0.7857201934118416	0.8699716872004747
0.5950285709366167	0.7858133596454772	0.8701496778734746
0.5949294920787075	0.7854683523409811	0.8700825969316227
0.5948804353349416	0.7854113594149348	0.8700486636447262
0.5948458635080753	0.7854347484961304	0.8698759583039276
0.5949088784346559	0.7854669196069509	0.8700158204164872
0.5948552580059621	0.7854624120806702	0.8700839949460629
0.5948209418348452	0.7853487696750339	0.8700502403969556
0.5948725557541759	0.7855069794446902	0.870114414652715
0.5948571036995974	0.7853932031269931	0.8700477984696716
0.5949244870803321	0.7856033229988109	0.8700125145462193
0.5947847141502085	0.7854738775172331	0.8699897117393748
0.5948537876470252	0.785490882209373	0.8700109399245233
0.5949355751509608	0.7853260222481063	0.8700022937515044
0.5949062678689332	0.785454624089282	0.8699928142721411
0.5950226558836378	0.7854590517597636	0.8700159950191448
0.594866593966632	0.7855235306894085	0.8700592338240826
0.5948392660805731	0.7855540900963472	0.8700083589070878
0.5948190751775797	0.7854072483852045	0.8699867194190022
0.594846094227182	0.7854764509613328	0.8699357374377711
0.5949749679145853	0.7855091664044331	0.8701942878173297
0.5950018259650399	0.785511286190004	0.8701495094540028
0.5948451053231136	0.7853524534119758	0.8699994738344144
0.5950079473286807	0.7857214011529565	0.870237344035186
0.5949149250515855	0.7853870232773632	0.8700448157064271
0.5949242745266085	0.785574776696829	0.8702205901878756
0.5949669671630502	0.7855957818336489	0.8701246287919877
0.5948246304646095	0.7854065481945666	0.8699776707209116
0.5948763854174653	0.7854679190180619	0.8700376159414016
0.5947933685576426	0.7853452598308661	0.8699121676192977
0.594974999207427	0.7856005255029961	0.8700858226838954
0.5950270785124919	0.7855715502036683	0.8701916294146418
0.5950335575668009	0.7854386065975832	0.8701108858113201
0.5950233185829628	0.7851718421330137	0.8700850407128138
0.5948960064044797	0.7853897674619394	0.8699697771241401
0.5951037557469466	0.785776091670618	0.87003039836156
0.5948358315349856	0.7854008553248976	0.8700291104865999
0.5949463881972105	0.7853893762546379	0.870052688317322
0.5947769534980046	0.7854623781192414	0.8700545084297436
0.5947280136532661	0.7852948813120425	0.8699453808857514
0.5947430575139941	0.7854318296160705	0.8700308879403703
0.5947611531681773	0.7853306989890944	0.8699040746448835
0.5948766859834211	0.7856002743178621	0.8699894678841561
0.5949960480227086	0.7855008676187021	0.8700362805811153
0.5949532185141039	0.7856844020769314	0.8699631679804728
0.5950263084295373	0.7856508228368082	0.8700720187487242
0.5949919936428605	0.7853037350902452	0.8699718740811901
0.5948754838235712	0.785407009256612	0.8700500578197713
0.5948754838235712	0.7854070103935692	0.8700500578197713
0.5948100186724047	0.7854087584351374	0.8700215187680582
0.5951347569950044	0.7855225246970534	0.8702800691011919
0.595202115705767	0.7856000944144569	0.8701759050920556
0.5951635913559146	0.7854801035156003	0.870266694078688
0.5949029561059681	0.7855148062166635	0.8700119868118358
0.5947997534869353	0.7853296378644545	0.8699082840580623
0.5948362736604589	0.7854394288956605	0.8700027773561555
0.5947803080731071	0.7854663853761588	0.8699954488815488
0.5947646172727858	0.7854307204378089	0.8699717461476201
0.5947820095685015	0.7855751160394886	0.8699503790718441
0.5947964101829265	0.7853840603146063	0.8700247668332786
0.5947373775751793	0.7854615609232878	0.8699767522072569
0.5948251253400302	0.7855701364422135	0.8700930041928607
0.5948369932036571	0.7855169090742057	0.8700044607748996
0.5947152550987599	0.7854112194271673	0.8698986812107788
0.5948308211967921	0.7854425387922938	0.8700078447226701
0.594800132941112	0.7853528645222895	0.8698852069335258
0.5948314202823569	0.7854551765494511	0.8700259000946037
0.5948438852088056	0.7854297404013346	0.8699902584382723
0.5948948100063957	0.7856717500938837	0.8701083177120136
0.5949511822812947	0.7855696814617726	0.8701106284018014
0.594858916031646	0.785549463416194	0.8700332985378869
0.5948128226871565	0.785515995483715	0.8700029765154107
0.5949127205068359	0.7855555712384026	0.8700731900444681
0.5948388691996905	0.7855312574662214	0.8699838873829039
0.5948963015763903	0.7855573662549327	0.87014230836796
0.5948682980914561	0.7855142545039159	0.8700200910692203
0.5949983972411639	0.7854912740691974	0.870052284840041
0.594876894456164	0.7855527704930809	0.870078307529328
0.5948674627687799	0.7855589420672243	0.8700281850147312
0.594822235128051	0.7854159342725506	0.8699615606424684
0.5948251497756094	0.7854351969331987	0.8700293681457616
0.5948703678022835	0.7853989565081132	0.8699986036612628
0.5948287398985086	0.7854877300021161	0.8700165964832541
0.5948673851036129	0.7853551009277272	0.8700404429713581
0.5947854261553036	0.7854551305869493	0.8700152346267334
0.5949018051903024	0.7855067065510128	0.8700558641740311
0.5949304328680728	0.7855827580102938	0.870109794099751
0.5950001005831997	0.7854742389214026	0.8700921214621425
0.594847283816339	0.7854215687405409	0.8700022679363827
0.5949349355242697	0.7855640797058498	0.8699979868017017
0.5949338982425325	0.7854896402546737	0.8699888781744601
0.594844519860053	0.785450053815605	0.8700723240364302
0.5949777861634243	0.7854923900449575	0.8701657326927159
0.5949367692005934	0.7854750745103294	0.8700566180708943
0.5949388950322255	0.785448652462792	0.8701117896648595
0.5948319359351485	0.7854267282973287	0.8699541995958716
0.5949087370405418	0.7855884677879098	0.8700885830388985
0.594941312044153	0.7854576327857086	0.8699982151661685
0.5948236602600939	0.7854429097014675	0.8699977575889022
0.5949853156085827	0.7854393496564807	0.8700946390771308
0.5948497521053717	0.7854760002476617	0.8700276913957151
0.5947973187567027	0.7855764047156919	0.8700563147167139
0.5950629869559543	0.7856260030727258	0.8702770130610515
0.5948923968342812	0.7853481490697168	0.8699886283578863
0.594947272101429	0.7855172114638759	0.8700816505912933
0.5948527566154304	0.7854274600157639	0.8699368899665092
0.5948463692903442	0.7854945155220762	0.869892360346556
0.5950917228082394	0.785783458585296	0.8701561421993664
0.5948089183989292	0.7855298061788664	0.8699862171763283
0.59483424561077	0.7855292072743689	0.8701077577652144
0.5948963318632229	0.7854737384321596	0.8699736803075971
0.5948828019298937	0.7856511432466862	0.8699948044718789
0.5948241864203436	0.7853882577676478	0.8699986819864914
0.5948458246976411	0.7856102494221794	0.8700272087505819
0.594806740421138	0.7855492721757774	0.8699817336095425
0.5949097004407399	0.7853597204316056	0.8699356403332532
0.5948732854120846	0.7853446051001403	0.8699931152151288
0.5947716820898522	0.7853068798543722	0.8699290118081171
0.5947022252774397	0.7855408213979925	0.8700049336119878
0.5948829599870374	0.7854175755413072	0.8700266772169701
0.5949781485139695	0.78558201305177	0.8700937197895658
0.5947865710507669	0.7855524389248033	0.8700380886306294
0.5948481975410003	0.7855091598317591	0.8700629238132791
0.5948225021928296	0.7855183618609459	0.8699892077274686
0.594906215177176	0.7854444218316793	0.8701092067797299
0.594906215177176	0.7854444218316793	0.8701092067797299
0.5947832608894262	0.7853774122960782	0.8699664552412996
0.5948506351124936	0.7855779312164867	0.8700177609801034
0.5949442606815901	0.7855596964365191	0.8701111316922574
0.5949424722238623	0.7855615580336334	0.8701250730991733
0.594964777512875	0.78557151522866	0.8701510007418402
0.5949794050565456	0.7855998011139229	0.8700644837646002
0.5949091214942697	0.7855678344725895	0.8699078305431318
0.5949714761421653	0.7856582389055171	0.8699665219816127
0.5948517516365771	0.7854890003728097	0.8699740410183473
0.5949065438716482	0.7855405289420515	0.8700047926683222
0.5948647474183764	0.7854709461461373	0.8699697159435071
0.5948857431870959	0.7855148321627404	0.8700032443521287
0.5948483089967386	0.7855402289303073	0.8699819954902399
0.5948422336445329	0.7855570849292638	0.8701174296255015
0.5949176357282148	0.7854747901089993	0.8700697939773012
0.5949800497817811	0.7856248921142961	0.8701075052681014
0.595001853546257	0.7854728149338805	0.8701572915164751
0.5947713874041136	0.7853608942806906	0.8699053944143978
0.5947688798231697	0.7854888097174421	0.8699018894356779
0.5948300601486503	0.7853837670051482	0.8700430001534799
0.5946693174542568	0.7854533057412505	0.8699309418088393
0.5947639353190994	0.7855375890081423	0.8700302574441433
0.5947724268624858	0.7853961334639623	0.8699631965753593
0.5949026777696632	0.7855312970742085	0.8701299915427567
0.5948568822948882	0.7854715706782203	0.8699814135692528
0.5949070520801946	0.7857401419191321	0.8701325012767156
0.5948981450074216	0.785420329598015	0.8700090155165942
0.5948027562222732	0.7855144108722752	0.8699744718134694
0.5948342245620525	0.7854670328085036	0.869958771553684
0.5948342245620525	0.785467032808385	0.869958771553684
0.5949628579348901	0.7855137627364381	0.8700653729324344
0.5948377280566127	0.7854694071128703	0.8699766630616073
0.5948095136856387	0.7854907093700721	0.8699387716525377
0.5948208263421536	0.7854361785017685	0.8700690974177799
0.59486966504245	0.7853948152800023	0.8699424538133058
0.5947827574356102	0.7853568901832746	0.8699025830156737
0.5948640326649643	0.7853623019395671	0.8699428659672344
0.5948803853693632	0.7855299891664597	0.8700419351722957
0.5947862298059187	0.7854601028850328	0.8699810032705185
0.5949512960917492	0.7855884370554213	0.8702032852357945
0.5949249988282398	0.7855621680341546	0.8702498195245111
0.5948347000497175	0.7854834281350713	0.8700553839849311
0.5948292277427272	0.7855458569790031	0.8700347936159228
0.5948556780809131	0.7855558207440191	0.8700516778441573
0.5950146758397649	0.7857673359488996	0.8702611909475942
0.5948426551949748	0.7855995234339069	0.8701053151424807
0.5950134802828912	0.7857235626633189	0.8701704518502442
0.5948316160341042	0.7855483705702214	0.8700315904851278
0.5948563598522664	0.7854413391476077	0.8700572157083218
0.5948212696260103	0.7854879820592143	0.8701148164256493
0.5948870587732622	0.7855080741744606	0.8701144666774274
0.5948865967270738	0.7855686976114286	0.8701015765600033
0.5948532159354784	0.785518542410354	0.8700189712425


==> anc/GWU_THREEPI/L3048_P000_B1g_jknife.tsv <==
0.8576625063808008
0.85771818187422
0.8576195363996658
0.8578554020571022
0.8576711908688451
0.8577816896566671
0.8577705802692882
0.8577022721339996
0.857657818254901
0.857657818254901
0.8577587740064682
0.8575014399207671
0.8579406494708773
0.8577622164516447
0.8577098757024443
0.8577098757024443
0.8576979401134202
0.8577332152310149
0.8576870625915053
0.857710941096268
0.8576551851876522
0.857704484933386
0.8576709990455247
0.8577105203326713
0.8577712827113686
0.8574757283797009
0.8575275480126702
0.8576452809933638
0.8579705932146882
0.8576152411756014
0.857625174749666
0.8575213417683608
0.8576661473858941
0.8576843537473757
0.8577667334352014
0.8575830755854892
0.8576614528606182
0.8576999373700415
0.8577100511000736
0.8577353249997962
0.8577614130867001
0.857664232627367
0.8578115493395959
0.8577485630965721
0.8576203382297748
0.8578002217973142
0.8577408191472522
0.8578073981695492
0.8576811849529183
0.857652009786652
0.8577708467894097
0.8577230474924672
0.8575696057372917
0.8576332402765782
0.8575945449827637
0.8577234795431234
0.8575805694210221
0.857644442210548
0.8576486322559956
0.8577253333633746
0.8575398282211508
0.8576673714367317
0.8576730256215594
0.8576714660738657
0.8579176604527168
0.8576871882897142
0.8576871882897142
0.8576520630712833
0.8577088408437955
0.8576783337089416
0.8576318433641517
0.8577045421278912
0.8578963350360338
0.8576106114977342
0.8577419394649372
0.8579168189827792
0.8576667788451524
0.8579676350286126
0.8577565667412674
0.8577682675594761
0.857564226562578
0.8575943871235846
0.8575880943191222
0.8577093336153488
0.8576981491231286
0.8576558203572795
0.8575698445063243
0.8577215192901906
0.8578860399950542
0.8578456708306464
0.857603487993029
0.857603487993029
0.857620751783997
0.857583110703538
0.8576251062166761
0.8575258459057086
0.857773828657388
0.8576810289321054
0.8575959380405536
0.8576365300142675
0.8576933549289009
0.8576875369419189
0.8577731156018146
0.8576180776248229
0.857559847393946
0.85755799759935
0.8576011718653147
0.8576196289887887
0.8576330229396919
0.8576718348412569
0.8576423382603152
0.8577189770435648
0.8576505204743924
0.8576273751526053
0.8576282630569577
0.8575911323873061
0.8576256545198774
0.8576852782735913
0.8578150639779879
0.8575815187747828
0.8576690745810669
0.8577339159278938
0.8578439249911275
0.8575605583689402
0.8577089344811891
0.8575581502732661
0.8576582038880076
0.8576132334816472
0.8577173021969485
0.8577362412849451
0.8576409191923783
0.857643693669326
0.857694000332687
0.857626643064335
0.8576497469657848
0.8577042557883277
0.8576592143221841
0.8577470349909994
0.8576861975694945
0.8577001999749929
0.8576322106630467
0.8578699923681327
0.8577172520263093
0.8576544646205538
0.8579590365640303
0.8575505835022864
0.8580262555218898
0.8578651823955826
0.8576021303097752
0.857661573362167
0.8575241433253231
0.8576259856856946
0.8576845733601995
0.8576891052990735
0.8576819360707939
0.8574603126971397
0.8577247375359339
0.8575231073775377
0.8575492687828027
0.8577300394506012
0.8575286486185921
0.8576545987906993
0.857617646612865
0.8576089930504636
0.8575371060273965
0.8574718401030942
0.8575484648681978
0.8575253934321101
0.8575943391634588
0.8575943391634588
0.8576883194740149
0.85797247878692
0.8576430522622487
0.8577363177464054
0.857576424173445
0.8575470547335438
0.8575587490944425
0.857654168197439
0.8575700964908971
0.8575281801670294
0.8576748238888278
0.8576066241033529
0.857747354000865
0.8576651743948284
0.8575982980114524
0.8577057432296552
0.8576149377599381
0.8576208351701068
0.8577458824824111
0.8576970655268332
0.8577052150776193
0.8577158040028681
0.8576766598303371
0.8578369277787775
0.8577433102411098
0.8577494625426678
0.8576563622075497
0.8577023320855429
0.8577728558437602
0.8576498935886153
0.8576396097310452
0.8576317473216718
0.8576203627039899
0.857552173625349
0.8576363038709759
0.857636605357258
0.8576678262437034
0.8577329815247894
0.857611425319429
0.857730208027249
0.8576249431254183
0.8575946419819253
0.8576486425855577
0.8578913337900654
0.8577207971427133
0.8577983468113604
0.8576041102488522
0.8577597810029455
0.8577370328239795
0.8576734132605753
0.857862586123015
0.857687951490446
0.8576390653393685
0.8578822129656739
0.8576163292801008
0.857834886543679
0.8576194802573667
0.8574802097704676
0.8578072952808709
0.8576266054214885
0.8577311789624629
0.8576044820747789
0.857688933722474
0.857635806126793
0.8577184793396856
0.8576181259148027
0.8575149794417398
0.8576764294221672
0.8576141567849415
0.8576711112064476
0.8576257170013738
0.8576511922746202
0.8576926307401457
0.8576567188988871
0.8576609841508271
0.8576056252334859
0.8576056252334859
0.8576491299059131
0.8576877348082405
0.8577279648700805
0.8578121585851443
0.8578480344391598
0.8578608540348373
0.8576585201398199
0.8577177075245106
0.857756156921891
0.8576621969067211
0.8575982676396785
0.8576127594878457
0.8577074290849587
0.8577190712412074
0.8575949049442136
0.8578871393802602
0.8578536122238437
0.8575743501145825
0.8575456819574625
0.8576712328681231
0.8578871413212364
0.8576792516032063
0.8576562850836321
0.8576187816718224
0.8574261782268114
0.857933675495029
0.8576069361699642
0.8576938067183174
0.8577070372144325
0.8577070372144325
0.8577130968522529
0.8576935190487288
0.8577112595096131
0.8576385173536228
0.8575150697786608
0.8576028107924476
0.8575458319138884
0.8576164972349514
0.8576085899386979
0.8578110513185325
0.8577083232483187
0.8577132588352846
0.8576472551446442
0.8577356416142154
0.8579111370140239
0.8578252430728438
0.8578411834644986
0.8576154457557498
0.8576699396843206
0.8577394041820021
0.8576837932455046
0.8578219893508907
0.8576999570488274


==> anc/GWU_THREEPI/L3264_P000_A1u_jknife.tsv <==
0.42766398972612285	0.6453836824954468
0.42755850794353695	0.6452843034891336
0.4275842690886559	0.6454290385211223
0.4276026854411677	0.6453520262678081
0.4276360814655758	0.6454128864761414
0.4276858367760534	0.6455329479288349
0.4275767582810293	0.6453098421268756
0.42755609608684486	0.6454015401463847
0.42757873543903596	0.6454678105898003
0.427508186813737	0.6452831975445928
0.42761023613179555	0.6452924895317921
0.4277415766412391	0.6453801690383011
0.42766637088920084	0.6453611437609453
0.42765792262632557	0.6453235685131357
0.42764828039976305	0.6454361831106218
0.4276223552138965	0.6454539094134935
0.4276021502123625	0.6454212169738316
0.427565507016849	0.6453698822965065
0.4276438413651316	0.6453811770000251
0.4275557134526357	0.6454739735966174
0.42757798596924046	0.6452808922993786
0.4276931212994382	0.64543860488652
0.42757597390301255	0.6453665002030086
0.42764316741270975	0.6455001667564952
0.42757039700172533	0.6453881522817234
0.42766975291832715	0.6452770983823367
0.4275631422142348	0.6453359091182828
0.42754142913573584	0.6453137714127964
0.42752216917394004	0.645258371897628
0.427536783264253	0.6453304973410259
0.42780129243353887	0.6454147632917252
0.4276329297633193	0.6453651747628971
0.42757109911738506	0.6453030859692538
0.4275515803360987	0.6452910129863085
0.4275827038200429	0.6453592436824879
0.4275506616097578	0.6453164792170302
0.42762604834904017	0.6453587455104155
0.4275908389256489	0.6453900756607651
0.42758995473585465	0.645379823292453
0.42794145939819794	0.6453319507867411
0.4275316663323673	0.6453019863774183
0.4275760174097037	0.6453675640355787
0.42752017354208466	0.6452575040643707
0.4276435916085629	0.6455354564444868
0.4276245103342042	0.6453758325578122
0.4276777138068311	0.6453886831787232
0.42757897183963023	0.6453618905026575
0.42756525132376455	0.6453244071483506
0.4275537741448471	0.6453642049123491
0.4275941167791922	0.6453350696108248
0.42757039120083873	0.6453103364303111
0.4275685047168561	0.6454147233325154
0.4276562968442162	0.6453674624533244
0.42759975608777234	0.6454125168189514
0.4277738003067549	0.6454669749546788
0.4276233185099492	0.6452906007123694
0.42786575714527525	0.6453237602614049
0.42751769333704154	0.6453376608856154
0.4275726591045506	0.6452976540201778
0.4276743208232357	0.6451650862451155
0.42756389298024916	0.6453194144526905
0.42771926620021233	0.6454268260864474
0.4275883041273458	0.6454074328074998
0.4275485314732133	0.6453273114119137
0.4277455031021354	0.6453162549730782
0.42758033113798666	0.6455424653949026
0.4275268453907449	0.6452887088615734
0.42760417537607875	0.6453731380481729
0.42758235496155766	0.6453456056761736
0.427603255142395	0.6454158195460199
0.427554513210999	0.6452831329244573
0.42759368518712515	0.6453075771362078
0.42755988115364363	0.6452965621275294
0.4275460414189386	0.6453185316196595
0.4275644864983446	0.6453114512871814
0.42764130321350946	0.6453065596966581
0.4276544526576243	0.6454036302286567
0.42765163041848825	0.6454387578306658
0.42784141809290827	0.645874526716799
0.4276104165423314	0.6453737490788612
0.4275626733999594	0.6453132598321117
0.42771888842829636	0.6454099780000021
0.42758384394127996	0.645311314860456
0.42790176586283174	0.6455375341445123
0.42751380889700524	0.6453042315525235
0.4276195314462978	0.6454028798470747
0.42766039744317846	0.6453883991623469
0.4275771436601021	0.6453605891654584
0.4276300996671823	0.6453964516495369
0.4275659401499251	0.6452739184638956
0.4276013277614387	0.6453043102271828
0.4275174479813369	0.6452791955814863
0.4278385026849982	0.6455593546875847
0.427641163798399	0.6454536413925018
0.427581362356706	0.645307025433319
0.4275388518499625	0.6453402687960152
0.4275800976569483	0.6453134269492447
0.42757306982391496	0.6453086140802754
0.42766221688054934	0.6454483230003356
0.42758756113741075	0.6453779324805878
0.4276985966421481	0.64536784480342
0.42755196277937607	0.6452823579065465
0.4275414645143531	0.6453419572522324
0.4275467197704344	0.6453312327264548
0.4275670030920476	0.6453037944983181
0.4275757536167269	0.6453519467396763
0.4275309011408002	0.6452905000484824
0.42764872121694586	0.6453690906914307
0.4274607977569587	0.6452532589193214
0.4276616346086485	0.6453712614689471
0.42755430156897356	0.6452940206192107
0.4277050530347145	0.64540444727095
0.42756387756887243	0.6453284228560691
0.42759770302684713	0.6454050679452199
0.427633387017735	0.6455784115819597
0.4276240838126021	0.6453341196813671
0.4275201592436847	0.6452959883478946
0.4275265888668072	0.6453029941406782
0.4275222555856601	0.645211473382014
0.4275616166233625	0.6453456003220217
0.4275687006832443	0.6453904983713811
0.42753024406543416	0.6452846281268668
0.42758516329409624	0.6453063075042353
0.4275582180893172	0.6453071993983945
0.4276083922875196	0.645297762998114
0.4276341860343647	0.6452469478325369
0.4277466020120185	0.6453897626283993
0.42752792711496584	0.6452904954404973
0.42765270261984206	0.6454376126243401
0.42771224374498235	0.6453298467729636
0.4277070319805723	0.6454449197644446
0.4275757946817618	0.6453300469915778
0.427742619472443	0.6454530071444352
0.4275719623719084	0.6453295546311172
0.4275557061406482	0.6453037640844825
0.4275879586475126	0.645296538576496
0.4275691515051811	0.6454439848909175
0.4276047099083056	0.6453056439401476
0.4277545405694592	0.6453780556352817
0.42757634537044936	0.645402387060989
0.42754759591141417	0.6452631430963357
0.4275299652687657	0.6453514821294787
0.4275765122937504	0.64544961680978
0.42757114950189173	0.645262417062982
0.4275327407994448	0.6452470675657974
0.42763332586348046	0.6454271085654013
0.42763181777344045	0.6453339956062432
0.427639923596471	0.6453601994487514
0.42744278354201765	0.6451655724649428
0.4275783510225762	0.6453600355095935
0.42754876440195677	0.6453349967966645
0.42777805081535425	0.6454207329372597
0.42763415572405317	0.6454009368434918
0.42758168835479676	0.6452425703613415
0.4275813462112259	0.6453194981750802
0.4276460506511231	0.6454779221582883
0.4275413070584568	0.6453051171874841
0.42756747049939	0.6452885567186627
0.4275717459908513	0.6453181874898113
0.42761078094742005	0.6454831931595528
0.42763712220213196	0.645328214019187
0.42766826100889027	0.645404008781165
0.427532982123577	0.6453142146096426
0.42753262596670855	0.6453733975061996
0.4275396086367507	0.6453329620880887
0.4276568507508484	0.645407671346678
0.42748040094777157	0.6452218961712766
0.4275944324236432	0.645400440465918
0.4275923228208734	0.6453042529739831
0.42760858320469197	0.6453620075302537
0.42755848323576384	0.645399789855201
0.4275760215996796	0.6453447141327997
0.42756442204298445	0.6454925926091942
0.4277444531241647	0.6454037804912464
0.4279182497119787	0.6452760475937979
0.4276876887587285	0.645273800055915
0.4276994284034266	0.6453349366968942
0.42765675096692235	0.6455909202502493
0.4275519004704296	0.64529405459836
0.4276160736352331	0.6453209534690726
0.4275852695513055	0.6453456340509394
0.42750856197467396	0.6452539340202158
0.42774968644616657	0.6453518337654047
0.4275457889939506	0.6455457262397473
0.42752325348873704	0.645324000930081
0.4275423718052652	0.6452900750569314
0.42761658114985507	0.6453726384433806
0.42757745585391344	0.6452677490070907
0.4275589489177719	0.6452923950085779
0.4276555035213057	0.6452945566803774
0.4275564072901879	0.6452285238159542
0.42760603612435993	0.6453293312217112
0.4275268737748022	0.6452863305480202
0.4275288603525938	0.6453003865792081
0.42756411727533067	0.6452941474231915
0.4276126719786189	0.6453812929943548
0.4275435246943188	0.6452265189582974
0.4275508688210509	0.6453354026627341
0.4276330654595817	0.6454162407883729
0.427623219400875	0.6453434002171007
0.4277689143694228	0.6453409834207161
0.4275396242995382	0.6453104126772413
0.4275202118331341	0.6452334403808854
0.42755310083867853	0.6453067074474644
0.4275221955770692	0.645260732253306
0.4276066245780369	0.6453301136417656
0.4275426064030491	0.6453870942760798
0.42757320960276207	0.6452693032474525
0.4274248653663785	0.6454438980819407
0.42769462602384956	0.6454709353233339
0.4275741756323473	0.6453533281429572
0.4276463040647137	0.6453770551569649
0.42755048602555196	0.6452422628549179
0.4276078986310981	0.6454269465390836
0.42754031938679266	0.6453214752507377
0.4275747386641782	0.6453613280135744
0.42766826422992316	0.645339579990375
0.42754375704233566	0.6452664402831194
0.42756969777037734	0.6452911188456755
0.42755574770804344	0.6452729391473645
0.4276007042174235	0.6453748864053171
0.42765717967088573	0.6454187350753562
0.42756402051626946	0.6453591913043868
0.4275031029525081	0.6453132696552949
0.42757031258043304	0.6454642513648079
0.4279022054377736	0.6455039543094754
0.4277020537184769	0.6454056133928777
0.42753551786492866	0.6453180810555541
0.42758572618934615	0.645232789122259
0.4279173766054722	0.645471117729207
0.42757231536695367	0.6454370568742375
0.42764742289948743	0.645348195509588
0.42756589011869667	0.6453481418250085
0.4275874703617056	0.6453912820524239
0.4275350054214259	0.6453279475219889
0.427576448425024	0.645296386250363
0.42756686860947474	0.6454321426998716
0.4276301026532831	0.6453331802861811
0.42748601589864654	0.6452843167318856
0.4274922230822074	0.6452755502760145
0.42761654087967976	0.6452342114002304
0.4275486294994112	0.6453039047412507
0.4276096274685686	0.6453752097635347
0.42752967174428547	0.6453782573285723
0.4275795279652473	0.6453514505139544
0.42757265507044423	0.6453488728574022
0.4275572400902844	0.6453367380659932
0.42759782594934187	0.6453890992194263
0.4275198795091844	0.6452925339901812
0.427602170659434	0.6454131382225077
0.42771563136352253	0.6456195423133553
0.42748938354322036	0.6453494544502217
0.42762236087219047	0.6453125671306689
0.4276586527250435	0.6453106941480122
0.42756615865595143	0.6453999791586785
0.42770430932913783	0.6456111272341151
0.42751759041380627	0.6452717001316848
0.4278066592712141	0.645348660005872
0.4275580853148237	0.6452998324611802
0.42755066772310407	0.6451752917021554
0.4276082079774951	0.6453507100303727
0.4278914803193446	0.6455022719344662
0.42755688222730953	0.6452658575720476
0.4275842225402446	0.6453139440811275
0.427559229193822	0.6453077857885682
0.4275080225498323	0.6453000013930864
0.4276047959588537	0.645377284750782
0.42748905956580263	0.645293495722848
0.42764505139264414	0.6453952601703566
0.42760163131367485	0.6452874643030003
0.4277995145235037	0.645338191243838
0.4275694876068284	0.6453650576179563
0.4278060955591339	0.6455426400295222
0.4276141621999897	0.6452390001739957
0.4276438461778593	0.6453671002708069
0.427575701054503	0.6454371583250161
0.4275974279925874	0.6454621628046598
0.42762314954443925	0.645348919646811
0.4276963343136481	0.6454278430867003
0.4278594800157675	0.6454389036411765
0.4276076168062543	0.64531807526082
0.42762506349787904	0.6453636377690262
0.42754826629070003	0.6453236155661545
0.4274790504994358	0.6453503983209972
0.4276641993522504	0.6454084417044098
0.4276205670130087	0.6453659420707624
0.42758730372623127	0.6453556728786141
0.4276319625424639	0.6454321542864797
0.4275805576977088	0.6452967504660679
0.4276117512651591	0.6453456701179615
0.4276236128363649	0.6455643219676986
0.42760974871907786	0.645326153183373
0.4275630783267614	0.6453880242051538
0.4275251024659992	0.6453680445131207
0.42757726092174164	0.6453430231880523
0.42757394346998473	0.6452588170633937
0.42773773550795335	0.6454208485139229
0.4275408319742088	0.6452979851791615
0.42756586670636804	0.6453577002292188
0.42752586353430866	0.6454027607929288
0.42768000970441405	0.6454011514331586
0.4275489136085248	0.6452776959284783
0.427521783534425	0.6453266770157362
0.427634558381275	0.6453058306627444
0.4275548895412068	0.6453300786807642
0.42755216344472796	0.6453392771624596
0.42750550161672646	0.6453068860403777
0.42753830668962906	0.645275489462574
0.4275328802491619	0.6452910511193685
0.42756519131432263	0.645428266691226
0.4275280657183662	0.6453287907171422
0.42784637056886027	0.6453962026412202
0.42752715301709765	0.64527983657296
0.42758329386512944	0.6453422109447443
0.4275749224123754	0.645370177993896
0.4275932515014796	0.6453041184697479
0.4275684653155835	0.6453097893277168
0.42780562983210807	0.6452401226127461
0.4275963386620802	0.645270260546394
0.42755235898270366	0.6452857201897396
0.4275959104030652	0.6452880077854273
0.42754277618982744	0.6452911767418824
0.42756239257760786	0.6453651377984553
0.42757483214829783	0.645166671682422
0.4276717271403619	0.6453986933058448
0.4275401428467799	0.6453131983552332
0.427502146049085	0.6452151370769412
0.42757728870880934	0.6453123860712284
0.42755751215763876	0.6453666402756216
0.427562833460629	0.6453637815463691
0.4275762218214502	0.6453542400301306
0.4276657929205077	0.6454206443218358
0.4275968785482072	0.6453209855823163
0.42762929097615526	0.6452987958797919
0.42758723324941134	0.6453503268567469
0.4275519219277029	0.6452967917692206
0.4275979772368361	0.6453510699446255
0.4275820290258943	0.6452020697070415
0.4277118647624853	0.6453666087122663
0.42751783014313094	0.6453131589212268
0.4275881359631437	0.645313001977465
0.4275948680221024	0.6454511285600224
0.42771233887147037	0.6454577521767622
0.42755717824619416	0.6452764206290241
0.4276112288820789	0.6454864708278999
0.42756657134194426	0.6453146261489541
0.42754225462990686	0.6453807444667243
0.4275555783612838	0.6453101096747018
0.4275780337411002	0.6453530840726045
0.42759195311506487	0.6453447665418587
0.4275677209992597	0.6453499921003597
0.4275372701618534	0.6452776482900708
0.4275441939641455	0.6453953254964523
0.42756064860486037	0.645346248355392
0.427502347687905	0.6453869227801455
0.42764384437924235	0.6454766247193088
0.4277311105309184	0.645346493405937
0.42768204699306067	0.6454198207519606
0.42780120847656483	0.6457706736284904
0.4275733587338847	0.6452274563678475
0.42774452667778073	0.6455895484028901
0.42752367861805995	0.6452718041650553
0.4275797910935207	0.6453732658183565
0.427658022603048	0.6454109845706208
0.42757549473126866	0.6454014835380738
0.4275933017444503	0.645330954572576
0.4275632536407408	0.6453328887556712
0.4275910813562934	0.6453162735021254
0.4275150566477068	0.6452756302866022
0.4275602712200562	0.6453658645070149
0.42752730199752126	0.6453052780175815
0.42787710647253047	0.644904068507339
0.42753786660972765	0.6453141761888183
0.4277783337114892	0.6455436067291992
0.4276684808575793	0.6453396608025678
0.42766272502801694	0.6453296787834563
0.42761943869599645	0.6453901844981718
0.4276229831242611	0.6453856114529155
0.4276550528644381	0.6452360459461353
0.427608945667812	0.6453406950007259
0.4276285548841901	0.6454341556092713
0.42768155806705543	0.6453906479178563
0.4275746338620333	0.6453909148770144
0.42751299471595117	0.6452888405171213
0.4275339084604873	0.6452959913880184
0.4278275604191007	0.6453945882247433
0.4276862223504773	0.6454178239343732
0.4276940517970194	0.6455087710386795
0.42768141179900454	0.6455257938192346
0.4280313289837465	0.6460051263256116
0.42774977491514	0.6454997227336104
0.4276726150094518	0.64544604728802
0.42757618493942845	0.6454193849846279
0.42751096490888524	0.6453626582965702
0.42778724997779644	0.6454343814911067
0.427590365736569	0.645276320002946
0.4275366895243429	0.6453045359491929
0.4275439314779797	0.6453491451878538
0.4277590867657716	0.6456688145149866
0.42757158618648156	0.6453391170551503


==> anc/GWU_THREEPI/L3264_P001_A2_jknife.tsv <==
0.5368275156453904	0.7407320927936104	0.8107072540953455	0.8461805265709704
0.5367565484428333	0.7406505373911789	0.8106404003586443	0.8462097839246632
0.5367933486052369	0.7407286539521586	0.810755736535471	0.8477124521209017
0.5367894277971783	0.7407177112525305	0.8107574394192302	0.8472816094494635
0.5367731272747798	0.7406845146252835	0.8106653100146062	0.8479937242478522
0.5368967141964752	0.7406844359939144	0.8106633072281884	0.8476112488929151
0.5367792547997409	0.7407002889251026	0.8107136123200837	0.8478743705791351
0.5368662491230131	0.7408223033706197	0.8108253288967142	0.8452261811653559
0.5368267816036475	0.7407610200036951	0.8107444383818633	0.8458219800814679
0.5367372276619807	0.7406501154675568	0.8106454591568429	0.8471280149411584
0.5367863677425552	0.7407184586766398	0.8107204719603698	0.8492153879711
0.5368728511754237	0.7407066727456626	0.8107966557145748	0.8464108636054641
0.5368666317546426	0.7406960094511408	0.8107228212086584	0.8469715732895484
0.536804888238913	0.7407481873849961	0.8107322552616831	0.8466325651357203
0.5368044100714113	0.740679078868184	0.8107719201074536	0.8461142583633638
0.5369695632162979	0.7407100483280415	0.8108601452558888	0.8466355700055719
0.5368356220039865	0.7408045096328291	0.8107667348486304	0.8489514326810154
0.5368084289842774	0.7407071097615912	0.8107370995371945	0.8457959252809008
0.5368279622497436	0.740775242446479	0.8107019205446758	0.8477109183541114
0.5368519571218366	0.7406836678725319	0.8107487664903077	0.8463869455024681
0.5367931357212096	0.7407646869559075	0.8107312287928878	0.8474574020137929
0.536876909358279	0.7408072457899093	0.810754160787846	0.8440771516237112
0.5368471506341222	0.740690639921805	0.8107118874915937	0.8469967061266008
0.5368597409846533	0.7408104725527741	0.8108328613245928	0.8473598532348672
0.5368018735947262	0.7407309837675811	0.8107595060584519	0.847909488431154
0.5368597799020569	0.7410566718892662	0.810816259032176	0.8469514890075232
0.5367178809030152	0.7406534890401478	0.81067259396396	0.8465589250879114
0.536769302412009	0.7406910886210608	0.8106371787473192	0.8462343961495827
0.5367283455929591	0.7406206397940743	0.810613236428722	0.8455099448593791
0.5367616499198986	0.7406712600576929	0.8106530164126279	0.8463733743522337
0.536914748908185	0.7408615788415406	0.8107962335087603	0.8451461715276543
0.5368626813961798	0.740833265816154	0.8108131496362067	0.8468115784941319
0.5368045539923805	0.74075126217408	0.8107114014441476	0.8466523500500618
0.5367532676097969	0.7406956524533397	0.8107360170018608	0.8467566846015772
0.5367900823471474	0.7407126574266397	0.8106699212071904	0.8466521766533082
0.5367522568336832	0.7407196792755424	0.8107456928912788	0.8478381395107883
0.5368188371116077	0.7407005137345901	0.8107508202009435	0.8466709693363349
0.5368147143322648	0.7406401491404709	0.810606363869233	0.8468038140929249
0.5368586970845557	0.7408060837394027	0.8107200397946004	0.8488059271622025
0.5368902652270728	0.7407893855656462	0.810901737423555	0.848187471214575
0.536760000682594	0.7406613171871335	0.8106379517194864	0.8477967267390973
0.536822038778992	0.7406905754837092	0.8107791101125633	0.8479520868011889
0.536727800591198	0.7406574525268541	0.8106073258507033	0.8477911955757531
0.536864601105257	0.7408291905829756	0.8109302873890343	0.8487005927034482
0.5368220068878456	0.7407880279246774	0.8107857319024818	0.8489779913091534
0.5368216035015465	0.7408106422548898	0.8107859505793388	0.8484027632943264
0.5367920684057528	0.7407711959976673	0.81071488448077	0.8480409772648874
0.536794786177024	0.7407099403922517	0.8106381226121551	0.8464751684246016
0.5368384438794225	0.7407515921653179	0.8107001568643183	0.8473798820357925
0.5367798011207386	0.7407164835197368	0.810803623398304	0.8461167882064615
0.536773090355992	0.7407378532704045	0.8107712461687994	0.8470858440789372
0.5368205421171827	0.7407866016862151	0.8107123354906982	0.8480630105135634
0.5369595359512201	0.7407063939749312	0.8106272736885952	0.8468299943537204
0.5368242168518564	0.7407750404788833	0.8107925753849294	0.8471218922157135
0.5368836730207247	0.7407683981742437	0.8107485800475787	0.8459135156000857
0.5368192684083478	0.7406624325117742	0.8107776145254477	0.8471911062911276
0.5370173137162568	0.7406939145801831	0.810718290590245	0.8458698374473692
0.5367765563915996	0.7407023226649299	0.8106686251984403	0.8478639348404962
0.5367724492637796	0.7406867780920645	0.8106501154392782	0.8485743519146552
0.5367732778813573	0.7406847075780768	0.8106341585022322	0.8477786201875672
0.5367661399002133	0.7406480318201688	0.8106822224484518	0.8472058221791159
0.5368709196118852	0.7408199876307024	0.8107605931152858	0.8472229561602813
0.5368783476260889	0.7407833964216608	0.8107988267212795	0.8485208650322937
0.5367601403381796	0.7406760465853661	0.8106718993060927	0.8467159371306459
0.5369403526426724	0.7407648105920858	0.8105335143245619	0.8453877450652595
0.5369892344841781	0.7407848779216054	0.8107087463271936	0.8462598199279159
0.5367713943760503	0.7406494344566615	0.810615254132663	0.8471243378928451
0.5368769339435622	0.7407772726124265	0.8107539695053573	0.8463503453622043
0.5367817816761626	0.7407421187117071	0.8106907084230859	0.8482154603615776
0.5368139639782563	0.7407740386532208	0.8108494925138818	0.8472390308252316
0.536805753383311	0.7407134364474829	0.8106279299320457	0.8472690359602911
0.5368403527061026	0.7407380578060712	0.8107165856810163	0.8481626176913265
0.5367758393168156	0.7407025562410586	0.810750808712848	0.8467734109498114
0.5367392993870931	0.7406173744238369	0.8105590412118597	0.8464819799684951
0.5367531487940718	0.7407029534234776	0.8106377587740633	0.8466051465480305
0.5367840381657264	0.7406787830166308	0.8106915987836033	0.8476106658061348
0.5368820918767594	0.740851923786363	0.8106991894797017	0.8469602844815758
0.5368439169789436	0.7407748811147113	0.8107601115684776	0.846092756443999
0.5371332289276798	0.7411496512816557	0.811154495506909	0.845012239407772
0.5368486108177923	0.740803295954977	0.8107675664326653	0.8474531062446702
0.5367944979153678	0.7407047264603919	0.8107209365203997	0.8484446337810791
0.5369062022086092	0.7408825921311285	0.8108603671602749	0.8446980375821685
0.5367607894843028	0.7406794863399048	0.8106872609705627	0.8470351769998367
0.5369451392437611	0.7407483476127597	0.8107183804563651	0.8448294840911761
0.536788000876542	0.7406614975705235	0.8106544303064007	0.8474539314585287
0.5368430601806231	0.7406421692169116	0.8106760377856205	0.8467743080213037
0.5368621260029108	0.7407760642385594	0.8107645958105959	0.844874955060806
0.5367650318791314	0.740708005859809	0.8106660217028623	0.8470607339726158
0.5368118621285871	0.7407204236885477	0.8107097147238166	0.8459933057253415
0.5367604607752707	0.7407065186429589	0.810644368570386	0.8471755743545881
0.5367834794768549	0.7407290480518166	0.810704179618615	0.8481351385155116
0.5367323081242312	0.7406070950013521	0.8105803710474039	0.8469247956424806
0.5369225184131888	0.7409396045306138	0.8108713839089392	0.8454594336155904
0.5369116389363394	0.7407854158262123	0.8108537323869585	0.8473409942210979
0.5367740621829181	0.7407445046553932	0.8106806915310263	0.8482626268797638
0.5367780828303356	0.7406673334936752	0.8106609696440364	0.8479660072808702
0.5367640180670865	0.7406877358135383	0.810623523552425	0.8473633056233737
0.5367780728636246	0.7406736242420198	0.8106443756357178	0.847264227818947
0.5368532962892537	0.7407732696705659	0.8107852814759201	0.8447937764231025
0.5367643631773816	0.7407444585998542	0.8106971196117518	0.8472244593675242
0.5368743554547915	0.7406297498884961	0.810581753918352	0.8482524523618565
0.5367858232999116	0.7406876479556581	0.8106998428620277	0.8471666196324439
0.5367747552656084	0.740676773389609	0.8106658983906954	0.8466772711506062
0.5367715905108725	0.7407597394399799	0.8106413945178741	0.8474445750386107
0.536766498295082	0.7406905952416085	0.8107416784838493	0.847054491299631
0.5367937240756336	0.740718857706387	0.8107007992733547	0.8459980648086838
0.5367466594081283	0.7406857314419806	0.8106795910962487	0.8470758463525236
0.5368624911325612	0.7408550601087069	0.8108315371313767	0.848364445752122
0.5367377156737291	0.740681450697976	0.8106479976009031	0.8452532445600721
0.536859461520714	0.7406606632646802	0.8106846729496301	0.8475836031115531
0.5367634981922431	0.7407102276714299	0.8106881386586354	0.8469366273569229
0.5370065555056831	0.740733642233361	0.8107688721739889	0.8461505946583362
0.5368112093345037	0.7407751152893046	0.810738630826229	0.8482978119711762
0.5368109883326321	0.7407782911357054	0.8108073243045966	0.8481122739042141
0.5369645301773682	0.7408950492199512	0.8110532036611934	0.845579576333904
0.5368155001587209	0.7407079514055928	0.8107723322054656	0.8469374106597727
0.5366990711606179	0.7407269293352472	0.8106600451783198	0.848467065217514
0.5367583289731438	0.7406241777673894	0.810638727558065	0.8464652682939532
0.536772875550754	0.7406621395305384	0.8104751247408672	0.8506063881617577
0.536774824118992	0.7407147218093567	0.8106966969191597	0.8475515837558298
0.5368187920843853	0.7406931511196315	0.8106812042944235	0.8471125754103956
0.5367415209421127	0.7406555173454924	0.8106859890898215	0.8468277474505853
0.5367437704957401	0.7405892841186599	0.8106178175691575	0.8469246883138223
0.5367689538573702	0.7406584009532834	0.8106201172264641	0.8489348906149087
0.5367962888326107	0.7407066835704137	0.810765174962311	0.8470215413861709
0.5367885108630824	0.7407118566542354	0.8106684069721362	0.8474758429115604
0.5369742912752441	0.7407889541941344	0.8107825278990561	0.8474612098594467
0.5367441219701369	0.7406624690538729	0.8106520620517199	0.847665923802188
0.5368076348290477	0.7406488227788279	0.8106224872536836	0.8475245368773234
0.5367902537454304	0.7406786129405519	0.8105637391181494	0.8454124299996597
0.5369367857005102	0.7407751888368667	0.8106976928642113	0.8476773194084967
0.5367943707407116	0.7407152701180256	0.8106778660686746	0.8469572713010747
0.5368714531378783	0.7406948503781988	0.810744497359118	0.8467950528200128
0.5367752186851475	0.7406733513834929	0.8106726627691295	0.8480142852516908
0.5367402777509359	0.7406900952978714	0.8106894193140922	0.8482798270320079
0.5367816608324962	0.7406900275514995	0.8107193801029561	0.8477901162549367
0.5368272516568319	0.7406830267537833	0.8107128075823462	0.8468133732166465
0.5367635962926928	0.740634082896644	0.810633291828275	0.8474947815674168
0.5367047499765792	0.7407058348927451	0.8109109973308358	0.8571499250766154
0.5368224966741927	0.7407812801819816	0.8107605983531916	0.8464449683031555
0.5367658244199313	0.740650262209151	0.8106462758772087	0.8469796754982245
0.5367803815843393	0.7407234934827772	0.8107342964389166	0.8479311581366376
0.5367924964077971	0.740774127594906	0.8106968181210015	0.847076338673309
0.5367726544828917	0.7406842690858068	0.8106675719445479	0.8468227215398706
0.5367324696674775	0.7406510648202626	0.8106442793420945	0.847449544307533
0.5368678527937747	0.7407905976197652	0.8107932218697198	0.8465471551761322
0.5368239112714542	0.7407624526636111	0.8106680138022127	0.8476367510529857
0.5368298130462426	0.7406897551304412	0.8107410040770903	0.8483963623884018
0.5366983762101186	0.7406229770337124	0.8106510244275386	0.8467750061379272
0.5367673212362394	0.7407315915710793	0.810745780141047	0.8463710426722739
0.536780874631422	0.7407200903410103	0.8107239568247206	0.8467021206383157
0.5369602105636412	0.7407062061597939	0.8107754688498012	0.8448383839215842
0.5368357097881375	0.7407090024408695	0.8107508937921729	0.8464773370234238
0.5367330634183908	0.740645590184515	0.810597310236037	0.8469240371570855
0.5367719298437554	0.7406951928652068	0.8106914590551715	0.846860364187577
0.5369349088926348	0.7407470254009575	0.8107909508366462	0.8500219478546325
0.5367369955881985	0.7406447966480324	0.810656817749943	0.8477312071246559
0.5367482709614314	0.7406432156433816	0.8106162485170283	0.8468833870910677
0.5367566944158252	0.7406592701557686	0.8106182350086003	0.8466288291522598
0.5368637123211281	0.7407651111691145	0.8106794466354236	0.846789837139642
0.536823385994228	0.7406942478960638	0.8108028412196362	0.850152606127357
0.5368712715367051	0.740744873646482	0.8108680344175885	0.84615776020934
0.5367463664370921	0.7406703820902206	0.8106663664378243	0.8463386330837972
0.5367985500851881	0.7406903146951941	0.810678956421728	0.8468526211273734
0.5367655718258527	0.7406564644594453	0.8106625884879548	0.846478433407037
0.5368667944451161	0.7407746329658819	0.8106767803870817	0.8477916471577533
0.5366935065299602	0.7407061356255688	0.8107078767882672	0.8478569372747331
0.5367927079490901	0.7407739211064358	0.8108007503682539	0.8473147308977147
0.5367914319282517	0.7407261556621527	0.8107180417907582	0.8481024831253571
0.5368029324464265	0.7406878755406028	0.8106311065508636	0.8471380022334147
0.5368036039072089	0.7406761130524825	0.8105889704741011	0.8470975467674695
0.5368338706875613	0.7407584558536237	0.8105949897473829	0.8471118665481854
0.5369001099738792	0.7407833653077106	0.8108229746329347	0.845647179603428
0.5368934778418599	0.740877706510157	0.8107630931081445	0.8473927193196248
0.5370643176494038	0.7405621869238596	0.8106538096577198	0.8491290510475761
0.5368061952853102	0.7406740185077174	0.8107292827737113	0.8469359255415151
0.536839864677337	0.7407414160130095	0.8108371630550052	0.8478985337627489
0.5369073967816966	0.7407800431524021	0.8107819533157758	0.8448417647136538
0.5367762450962384	0.7406846508983035	0.8106828730895572	0.8461504250531932
0.5367935533645078	0.7407179009616476	0.8106894646720436	0.8472133246379002
0.5367892838764599	0.7406794487569827	0.8106341217357732	0.8468733766258023
0.5367242577238212	0.7406766225763836	0.8106252448940617	0.8472073570764842
0.5368538818392984	0.7407801155660381	0.8107254134255841	0.8471851383779075
0.5368190552426234	0.7407142364743904	0.8107884431287996	0.8584258305779381
0.5367761546782449	0.7407188170062494	0.8107336973738876	0.8470775532046425
0.5367442671951534	0.7406561172368065	0.8106790562307552	0.8472429428947934
0.5368066146889855	0.7407559853603879	0.8107036957922393	0.8474901885481387
0.5367661986485434	0.7406947871869812	0.8106974145936968	0.847538381020452
0.5368069371205969	0.740730352432759	0.8107141048869922	0.8467254123044126
0.5367858476166505	0.7406792290173664	0.8106925236983251	0.8457401163472907
0.5367726081723933	0.7407010761401404	0.8106510448854971	0.8484493019564656
0.5368250013138812	0.7406842872523667	0.8106202231087744	0.8466176171592492
0.536722279102368	0.7406547820987602	0.8105740275151189	0.8471189183202567
0.5367529927313063	0.7407158076462765	0.8107438381267658	0.8464717579171743
0.5367824543600677	0.7407036925897007	0.8106498288208428	0.8472142310540198
0.5367746276357801	0.7406274173161973	0.8107529410026275	0.8472733241321848
0.5367611182378683	0.7406454428844854	0.8106450752845992	0.8465073820203293
0.5367470857023772	0.740653264171935	0.8106439060703814	0.8460625672092459
0.5368555409093906	0.7407182414693211	0.8106672855735022	0.8459472569732054
0.536810304885673	0.7407182596086185	0.8106970863254358	0.8479778581704793
0.5368507566269004	0.7405906719951586	0.8108006025397746	0.8462032379066422
0.536839853329781	0.7407699588569527	0.8107211606911017	0.8469021075195071
0.5367016702533403	0.7406446463762177	0.8106232258710538	0.8470787732326948
0.5367722819755911	0.7406876803252714	0.8107327269566843	0.8466788994190548
0.5367130844845057	0.7406488244109342	0.8106177668067998	0.8471561336195301
0.53679609155642	0.7407103644703275	0.8106659798945217	0.8462974673124243
0.5368144817837621	0.7406776054468683	0.8105965940660632	0.8465627236121966
0.5367950781812819	0.7406310639681305	0.810678739931701	0.847814446206019
0.5368850453574281	0.7405637107783358	0.810606870086354	0.8457409048796874
0.5369254123642754	0.7407121256851256	0.8108245817751595	0.8451003663423274
0.5368332214957638	0.7407479385119203	0.8105990808730713	0.8469046094338852
0.536816483616999	0.7407652293438003	0.810762414640585	0.8464147787877743
0.5367381044428725	0.7406503334337109	0.810643792799916	0.8474918835518832
0.5368727689309083	0.7406058792997013	0.8107503051020569	0.8484714233141352
0.5367524946577941	0.7406748615089258	0.8106546289614076	0.8475294022525018
0.5368078845184687	0.7406914748875509	0.8106392541369378	0.8472029033709572
0.5368010323833641	0.7406538770699986	0.8106040624447539	0.8472304103087731
0.536739890986284	0.7406614972852945	0.8106577643836449	0.8462458630162463
0.5367619121135399	0.7407172733807137	0.8106368265797047	0.8464678031946329
0.5367713358327766	0.7406365774167692	0.8107596015515931	0.8473832033901749
0.536832973570751	0.7407141722546923	0.8107707351995199	0.8457474536310997
0.5368254868960597	0.7407667257186604	0.8107974666398172	0.8463073334003589
0.5367748424834307	0.7407000309128894	0.8106665657792708	0.8470895456733125
0.5367327872154637	0.740625808322261	0.8106588722374832	0.8467099675554828
0.5368990035078228	0.7407693979288599	0.8107495065239562	0.8471693535545811
0.5370000012477344	0.7407451992821915	0.8107450973971123	0.8454032987257813
0.5368555749969275	0.7407374449373343	0.810793334953424	0.8464282320694189
0.5367594625953629	0.7406417693823585	0.810704626233183	0.8478017928750387
0.5367009345993932	0.7406570700371139	0.8105273014752348	0.8459160772370933
0.536908506581128	0.7408211506944102	0.810770014819297	0.8450050844482663
0.53684116988653	0.7407918768445263	0.8107966545984155	0.8459757499436258
0.5368197532892107	0.7406934143067916	0.8106892618971984	0.847289035264039
0.5368012124931725	0.7406965820903222	0.8106812125139141	0.8474102136813774
0.536787543847336	0.740763410113576	0.8107636090299651	0.8505431360690928
0.5367450517891615	0.7406702015871752	0.8107385994028395	0.8455973408957218
0.5368132786926354	0.7407614226098562	0.8107468827461709	0.8465627114149151
0.5368064934132926	0.740750691511512	0.8107916966544857	0.8466396110941767
0.5367927115358223	0.7407426664636583	0.8106377070451942	0.8469555804571365
0.5366942521459384	0.7405911199232283	0.810672982482943	0.8484753295635866
0.5366891787950991	0.7406199654372052	0.810551068808151	0.8473164504078974
0.5367636275580481	0.7406649890474627	0.81055502302482	0.8479629644707399
0.5367508437887393	0.7406676416179704	0.8106810421982374	0.8476105285962782
0.5368454966228817	0.7407520453369995	0.8108037467642001	0.8483407441877981
0.5367986683222405	0.7407455080582426	0.8106967568436815	0.8477661711958305
0.5367815890341329	0.740711652623913	0.8106674400185739	0.8475150704422163
0.5367756096685778	0.7407382596142227	0.8106771170508731	0.8469687309254952
0.5367899009364968	0.7406625667992501	0.8106518763946597	0.8464445440711427
0.5368079147233169	0.7407728568444607	0.8107051004166359	0.8467593889855597
0.5367442820093733	0.7406281780265374	0.810623316939659	0.8469417197155465
0.5367466978408866	0.7408545909092783	0.8111119531683535	0.8457764618745618
0.5369634613820548	0.7407500781610918	0.8107189480562469	0.8473354676361396
0.5367460481509139	0.7407272563777898	0.8107782318546172	0.8481302158405187
0.5367803114717521	0.740708194103658	0.810622082730291	0.846654980428885
0.5367295889958053	0.7407519405812409	0.810751568755301	0.8463093102684518
0.5367904999056893	0.7407774658136653	0.8107537934768776	0.8473878240808059
0.5369081020205329	0.7409484868197036	0.8107832133056406	0.8473217947135837
0.5367418360828679	0.7406596731541624	0.8106365696291609	0.8463881772677632
0.5369182311998806	0.7408667010402049	0.8107469938659446	0.856489428085578
0.5367595913108286	0.7406891284323158	0.8107468082779485	0.8464018209187232
0.5366972276555857	0.7405736746439254	0.8106048894096625	0.8463669774316126
0.536797360783873	0.740697324337956	0.8107547773840567	0.8471540914873839
0.5371568866025843	0.7409520252384298	0.8102969379733534	0.8442213913319242
0.5367451887787399	0.7406546443817186	0.8105583570065897	0.8476192372221206
0.5367338385163237	0.7406382438147648	0.8106834131427222	0.847400916045687
0.5367843560136523	0.7406932775567375	0.8106570303755647	0.8471628694919878
0.5367695364366487	0.7407071297686434	0.8107434261593527	0.8477260422126428
0.5368150479319124	0.7408106452875022	0.810765597424679	0.8461528018773317
0.536704023535399	0.7407590046723751	0.810663906784102	0.8497808836201511
0.5368261528890436	0.7406423168551945	0.8107241558249972	0.8467991326128402
0.5367844896940008	0.7407520978176882	0.8106805460055999	0.8487075053843111
0.5367943268136441	0.7407109718104647	0.8106311029158457	0.8464208376897191
0.5367745868154328	0.7407025763100374	0.8107382499517265	0.847903378511041
0.5368531208021577	0.7407483473092372	0.810902804935979	0.8473592151551973
0.5367506220153371	0.7407264710032384	0.8107058466767936	0.8491008763649303
0.5368709483032799	0.7406749816299807	0.8106329959973139	0.8468737225246419
0.5368251580638361	0.7407170196768866	0.810686534155569	0.8470296697040499
0.5368280984720907	0.7407202102770839	0.8106609378768512	0.8461275923397179
0.5368032707315439	0.7407358076313874	0.8106938892659834	0.8488119512348993
0.5368412756439587	0.7408766492085925	0.8107722126675114	0.848663732680466
0.5368802963552619	0.7408022129838274	0.8106091996846229	0.847108349300541
0.5367746493893208	0.740698314638008	0.8107597556856279	0.847987771401037
0.5368057376223824	0.7407822667788911	0.8107103213201161	0.847491266205073
0.5368027973702544	0.7408303882511607	0.8108465758019758	0.8484321455047258
0.5367491234972075	0.7407009295646212	0.810638840396976	0.8466207677850733
0.5368411238723148	0.7407608142550808	0.8107581663509714	0.847057832493451
0.536825349016012	0.74070587319059	0.8107179203523867	0.8455130135477413
0.5367408140615546	0.740654216858937	0.8107106371089283	0.8464423001045764
0.5368587432164595	0.7408359768170029	0.810749193643216	0.8454398629865706
0.5367643204317941	0.7407298392604564	0.8108008195116899	0.8481849300086088
0.5367666114790753	0.7407411327454416	0.8106833748399297	0.8475754921821796
0.5369852852153288	0.7409283604451081	0.8109983349908639	0.8496132211343685
0.5367702550960072	0.7407256775632612	0.8106614013848742	0.8469885368156629
0.5367746356889733	0.7406962166652968	0.8107361143561771	0.8463678790766533
0.5367899063393873	0.7407327641829757	0.8107102042300299	0.8477708066512506
0.53676991565976	0.740694987677619	0.8107238922077891	0.846842372766068
0.5367911232191303	0.7407299669819689	0.8107196691151464	0.8480741959810637
0.536899948136539	0.7407473781920675	0.8107894766690166	0.8477504744220895
0.536757989872636	0.7407673079821361	0.8106983001158697	0.8477240654585877
0.5368207820099766	0.7407264641166438	0.8107293517760131	0.8475799109224937
0.5369961204701948	0.7410113866509335	0.8108419141915715	0.8485906579274008
0.5368205468101752	0.7407517184408555	0.8106974499915005	0.8503244815302385
0.5367519124312293	0.7406508669212154	0.8106718959132625	0.847433837585006
0.5367661271808654	0.7406329535945081	0.8106125406981498	0.8470363805004342
0.5367956735578513	0.7406984222775258	0.8107144242240794	0.8465354138766638
0.5367429325290594	0.7406588131416499	0.8106861810700615	0.8471118834700333
0.5367938495570765	0.7406954555277885	0.8107450771989265	0.8466050925330088
0.5367724011496833	0.7406605061136603	0.8106867908473231	0.8488496372048308
0.5367522692480697	0.74065189495321	0.8106463422666594	0.8465274959158553
0.5367226751266968	0.7406385661147216	0.8106799071261158	0.8457739941738247
0.5368583286425679	0.7407836608670725	0.810749012941783	0.8480717522252434
0.5367559779666053	0.7407358602004374	0.8106718471290444	0.8467259045207551
0.5368719300809919	0.7407907130226908	0.8108562202041009	0.8460663571293786
0.5367408167330755	0.7406402540957878	0.810674726629089	0.847854541742547
0.5368029217439204	0.7407892587367922	0.8108887845693524	0.8475806357737199
0.536773823678009	0.7407194180541244	0.8107496395859569	0.8468268537637919
0.5368070093370254	0.740683653877324	0.8107547771964857	0.8473167392020501
0.5367865618441063	0.7407106543260527	0.810678574187167	0.8468751494883915
0.5368141730881786	0.7406848463066769	0.8107174272969407	0.8452761789068453
0.5367692127608068	0.7406638799513211	0.8106552674474911	0.846770625115558
0.536809897609219	0.7407325792533513	0.8106881365640342	0.8476847225177541
0.5367877819525423	0.7407318931867033	0.8107266665202969	0.8471290107293165
0.5367683215544351	0.7406004506021103	0.8106419203418395	0.8464011123765354
0.53679503298606	0.7406918102835754	0.8106710030031159	0.8470535136908431
0.5368027279647413	0.7406131556592255	0.8110544802384198	0.8521899541986173
0.5368708336809943	0.7407617781059156	0.8107993893811782	0.8463367505665567
0.536759532960349	0.7406644486584345	0.8106190078965043	0.8473875370204862
0.5367131165313166	0.7405075571488492	0.8104707112810106	0.846498781486366
0.5367875452850996	0.7407326414223705	0.8106941669148129	0.8466601711147386
0.5367826173215097	0.7406821906315038	0.810677520852724	0.846517163362945
0.5368078211549218	0.7407079070974631	0.8107061957448644	0.847278998163335
0.5368093486744351	0.7407482994828845	0.8107152216354714	0.8470573641635444
0.5368741533438021	0.7407468972131042	0.8108168614268121	0.8480711892901369
0.5367956254979068	0.7406600594561693	0.8106328459371558	0.8472876191761629
0.5367855592834595	0.7407377963003591	0.8107117232616319	0.8471447346300007
0.536815974112655	0.7407001562209702	0.8107043072860753	0.8478109805390193
0.5367496218747817	0.7407151470299949	0.8106918629412272	0.8455720541667191
0.5368256305964794	0.740767892065679	0.8107554325203797	0.846632664184282
0.5366845776112619	0.7405773331065448	0.8106621403239345	0.8480235355826915
0.5368815442420981	0.7407601313028488	0.8108347648239261	0.8461981262214403
0.5368032923489497	0.7407407773536762	0.8106672633637552	0.8473451042224922
0.5367729456085416	0.7406642895524536	0.8106265478957866	0.846505089947026
0.5368263267626104	0.7408197616211536	0.8108138020209016	0.8474351682437732
0.5369701157592919	0.7409014214427698	0.8108485809468758	0.8462191014359457
0.5367617114928909	0.7406324119455189	0.8106484759000468	0.8481844786724051
0.5368553596950307	0.7406953250157761	0.8107129264708672	0.846238766557227
0.5367937895827368	0.7406806942994953	0.8106902168917274	0.8472430454672614
0.5367821817586557	0.7406812682718693	0.8107499036537854	0.8465845472439765
0.5367807312536094	0.7407093859588366	0.8106539647962855	0.8470219062188633
0.5368048273942181	0.7405608198051911	0.8105518246216527	0.8474541966593881
0.5368145219155639	0.7406713463741504	0.8108053764426261	0.8474927428237444
0.536795945043605	0.7407521485931053	0.8107185196540095	0.8470097087042554
0.5367517506310121	0.740664445820851	0.8105988371966505	0.8458078303256482
0.5367504892781417	0.7408173714025859	0.8107738453509218	0.8455683830085594
0.536786652635173	0.740738776652133	0.8107207421956122	0.8475614366749271
0.5368112419731453	0.7407485878326827	0.8107418904565578	0.8451817904427857
0.5368495733000914	0.7407499999605348	0.8108105475307648	0.8451519595251471
0.5368283048779047	0.7407086468548937	0.81071254711873	0.8462888579601031
0.5368959195465063	0.7407182041061418	0.8106955020857759	0.8467420259470395
0.5371709977340453	0.7408932242761809	0.8106986911323202	0.8477481789601653
0.5367120179907616	0.7406921322595651	0.8106534189092457	0.8476552867651117
0.5370166335150532	0.7407839707700971	0.8107246334721748	0.850245446247874
0.5367715295033907	0.7407325528811464	0.8107158964328954	0.8471455238411766
0.5368482318233968	0.7407070545907697	0.8107201391920754	0.8467489744413387
0.5368436915827365	0.7407593496269941	0.8107505408923225	0.8465117495688687
0.5368114703228479	0.7407121497672297	0.810686170768732	0.8473813003496835
0.5368036883190901	0.7407206801291942	0.8106976360085135	0.8474149754528126
0.5368232659400102	0.74070176330596	0.8106745870725671	0.8480487543969027
0.5368001427956256	0.7406944333075642	0.8106499003373944	0.849224506803239
0.5367429168052913	0.7406568320576635	0.810663589268417	0.8478286353081347
0.5367742205011067	0.7407571312936632	0.8107217594033586	0.8465077717369373
0.5367420011822486	0.740683723576798	0.8106810383797992	0.8467171583348094
0.5369988680349077	0.7406057897039579	0.8106044425492401	0.8523867572305683
0.5367978278650835	0.7406819323539018	0.8106583846397053	0.8466316597474262
0.5369442520203694	0.7408479892009143	0.8108655682356617	0.8465746467896678
0.5368501320401404	0.740669122236685	0.8106988034201191	0.8458808557113974
0.5368499317294391	0.7408685103441666	0.8108883057894872	0.8494111113863125
0.5368576211097609	0.7407044160623476	0.8107200488907783	0.8468834756746255
0.5368145790534141	0.7406768311705227	0.8107491351373647	0.8469163718766143
0.5369093282406202	0.7406696664870178	0.8107729024062156	0.8454356830309614
0.5368060277139258	0.7407104673642162	0.810703004435969	0.8466649958709586
0.536904331806586	0.7408281852879952	0.8107243646092129	0.8473090674062507
0.5368572335806541	0.7407253613823916	0.810781575789359	0.8477588399299641
0.536802286201561	0.7407341063408567	0.8107613784098068	0.8480221800516905
0.5368020258581946	0.7406381932621299	0.8106392367222637	0.8494359562285936
0.536765411842345	0.7406526451309107	0.8107000081027513	0.8476671708936412
0.5369612125161914	0.7407526234338275	0.8107808462720667	0.8506625346042325
0.5368635475869875	0.7407383052567693	0.8107750811802278	0.8475730740149532
0.5368399117402193	0.7407098764494443	0.810601403021556	0.8469507419295704
0.5369432807456782	0.7408100398290105	0.8107194190523018	0.8474897213856011
0.5371299093990242	0.7412444399487226	0.810759442567968	0.8808363823533087
0.5370395407546157	0.7409041584272932	0.8108101352136229	0.8468069193103507
0.5368305770186638	0.7406649003288867	0.81065346537197	0.8488671969653915
0.5369379041473352	0.7408977847105164	0.8107864490817591	0.8499385339518867
0.5367703326557007	0.7406963771990304	0.8107444853400696	0.8468599042131584
0.5369328733574055	0.7408749314688634	0.8107706788490856	0.8450416663476293
0.5368247899470612	0.7406240631596476	0.8106317723994896	0.8472367716651861
0.5368130583903623	0.7406862048344747	0.810718407478051	0.8466335853627609
0.5367412710277731	0.7407124900740685	0.8107730812978498	0.8476553114137296
0.5370904710873028	0.7407757839395804	0.8107922799286374	0.8432066631156006
0.5367850531578199	0.7406624043036872	0.8106903035819583	0.8468697874848368


==> anc/GWU_THREEPI/L3264_P001_B2_jknife.tsv <==
0.8028952647410468
0.8027229727037456
0.8027877653814909
0.8027900773985847
0.8028671766160234
0.8027662979737183
0.8027789658692698
0.8027853205399745
0.8027860952503194
0.8027675788757673
0.8029264233650516
0.8029214096571722
0.802756587769148
0.8028259867690224
0.8028637251510498
0.8027313685729046
0.8029155670616221
0.8027564137224442
0.8027793633715093
0.8029258885189017
0.8027628048850366
0.802916379663885
0.802870416071265
0.802785568781609
0.8028291093975953
0.8030358121367744
0.8028559886547589
0.802768758894226
0.8027428062902691
0.8027457223259974
0.8028803061178604
0.8028831330610429
0.8028304230574865
0.8027439001925967
0.802759293316284
0.8027874732820668
0.8027320618227306
0.8029288703841542
0.8027891827452295
0.8028092350509852
0.8027497109391466
0.8028416127995731
0.8028028568451977
0.8028106205919662
0.8031269343459434
0.8028627812293814
0.802854177393032
0.8027994141816078
0.8027044441844805
0.8029354814544711
0.8028781382493144
0.8028303831133603
0.8029472052077282
0.8029007820086574
0.8028051527087973
0.8026984569592508
0.8028411936151171
0.8028745738405072
0.8026959145510522
0.802921148589422
0.8028367192911942
0.8030791214984895
0.8028844436754821
0.8027940793993195
0.8028183585663901
0.8030022120845646
0.8028052924885117
0.8027614911712353
0.8028718180688605
0.802822252798102
0.8027795180714318
0.8026967011172172
0.8027566447850956
0.8027671185901507
0.8029428234467105
0.8029101110589834
0.8027791235998579
0.8028018950080872
0.8029767000846351
0.802851761142426
0.8027894016529324
0.8027674055973132
0.8028108541236911
0.8029695899852998
0.8027470611661611
0.8028803336046455
0.8030270931372973
0.8027794654863926
0.8028154436773111
0.8029300812446435
0.80278246701139
0.8028251340541435
0.8028704932468372
0.8028047317874578
0.8027973762255383
0.8028444439784743
0.8028190424581682
0.8028490517899781
0.8030283158398674
0.8028072244246478
0.8028681236807516
0.8028323695702849
0.8028017253075975
0.8027524240757441
0.8028769010580026
0.8028887558970024
0.8027509822712332
0.8028711950567673
0.8026498730639692
0.8029234975563385
0.8028168395647424
0.8029721538101969
0.8027315941635429
0.8029240165889097
0.8029854309929143
0.8027810988892519
0.8027985048114403
0.8027000139278447
0.8026456366572967
0.8027767046459933
0.8027753292786622
0.8027743232543518
0.8028562782182903
0.8028321305280969
0.8029364522155084
0.8028095593445196
0.8030415329175153
0.8028023154825719
0.8027966719486543
0.8028346008586292
0.8028725265782108
0.8027910904312621
0.8030891069841108
0.8028178786062906
0.802783149821109
0.8028176775536381
0.8027975278116039
0.8028900732605497
0.8029257467950729
0.8028774436448605
0.8028279868687123
0.8027460943667365
0.8028280492022576
0.8028390398669129
0.8027932225125473
0.8028577244693058
0.8029097725630121
0.8027769043332802
0.8027181812785465
0.8029379051730683
0.8027696049312568
0.8029824249277075
0.8029442198785459
0.8028059514761748
0.8028195327802491
0.8028218154909628
0.802755885154608
0.802782467453897
0.8027788533702283
0.8028380864367989
0.8029023694065907
0.8028680163713606
0.8027365396181901
0.8027836665824702
0.8028792379719591
0.8027922890406232
0.8028637563656338
0.802682982450482
0.8029171313018832
0.8028622110168925
0.8028814029501398
0.8027901344603401
0.8029298083815773
0.8029928866023873
0.8031081283337761
0.8027603024159454
0.8029027645964718
0.8027118463452071
0.8027805355632887
0.8028329325509191
0.8028507445598356
0.8027518784041985
0.8028102432359572
0.8031525777589951
0.8027018367200947
0.8027911556221928
0.8028976441563036
0.8027978259537843
0.8027763819068031
0.8027412711325498
0.8027620372242419
0.8027758355754794
0.8027428512300204
0.8028340717266408
0.8028459816275252
0.8028489534410878
0.8028337177143755
0.8028293010580406
0.8027462305945083
0.8028777893368787
0.8030269675264575
0.8027459478281664
0.8027738517224501
0.8027199753342563
0.8027507490428122
0.8028784620361216
0.8029425430563245
0.8028060739330226
0.8029195013214196
0.8031552723131921
0.8027362537794422
0.80291779351537
0.8027403248770576
0.8029516628163201
0.8028018041697789
0.802774376582168
0.8027578408642686
0.8028013707739551
0.8027986352359258
0.8027363966852665
0.8029249232442311
0.8028757706740994
0.8028986092245799
0.8027546159518851
0.8028130526576985
0.80304263574719
0.8029401971398031
0.8027034051564756
0.8027582688572349
0.8028294543455349
0.8028979781263009
0.8027759474902653
0.8028050107563247
0.8029277219894654
0.80284813386389
0.8027927526354093
0.8028595467513061
0.8027542667265494
0.8027356633724776
0.8027449451003941
0.8027000401628794
0.8027573516808684
0.8029053934528463
0.8029227635263901
0.8028195219371276
0.8028784608603048
0.802807510714165
0.8027973040718689
0.8027760771603841
0.8030853712317563
0.8030303075708076
0.802882597277668
0.8027803956623266
0.8026617960392171
0.8029473873540682
0.8030292408720808
0.802807080249168
0.8030615976994201
0.8027973233844823
0.8027910336938153
0.8028098365231767
0.8030112428555535
0.8027268525168548
0.802764634109843
0.8027813269849869
0.80277365528605
0.8028298303502361
0.8027824640016492
0.8029142435584801
0.8028034362210946
0.802795253732694
0.8027931652218546
0.8025560185978929
0.8027446275383786
0.8027440974830395
0.8028293167755124
0.8029321570888305
0.8029874954258471
0.8028559006617209
0.8029499145462563
0.8028373533734804
0.8028581813915463
0.8027498574171641
0.8028389875759306
0.8028102848686314
0.8026743281713616
0.8028349546863293
0.8027908889922294
0.8028060303365699
0.8027788547209014
0.8027742498299814
0.802828846070527
0.8030099740208948
0.8027587755271643
0.8028694486668732
0.8027992374480442
0.8027899978598813
0.8027533265996131
0.8027640193245369
0.8029016153645232
0.8028705168916361
0.8028318324032998
0.8027633517759658
0.802725753292959
0.8027629723890305
0.8029271795413554
0.8028603361571929
0.8028105444520528
0.8027270817130105
0.8031875738662547
0.802738618166759
0.8029483419489869
0.8027370704493445
0.8028993927097713
0.8028033428132815
0.802888583151772
0.8027316543575571
0.8029543414807496
0.8027836164629356
0.8027623728022276
0.8028050207952304
0.8027925737416969
0.8028332760132586
0.8029931579872192
0.8029550787740498
0.8027788083484061
0.8026616293992466
0.8027870697425915
0.802863734481513
0.8028209518639913
0.8028823873145527
0.80302000935693
0.802825125035459
0.8028764422267067
0.8027219557882049
0.8026920193029349
0.8028355807450152
0.8027015346207588
0.8028703977041917
0.8026088052885325
0.8027390043113762
0.8028892961170286
0.803002954136912
0.8027009908385131
0.8029257085721302
0.8028198666243456
0.8027606632508685
0.802845834322151
0.8028262343348349
0.8028628389953373
0.8028563451265447
0.8027940548612315
0.8028285419843337
0.8027710971214419
0.8028093010918299
0.8030041272842164
0.8030831195219101
0.8027694423934314
0.8032110233281249
0.8026824021079201
0.8029082663964275
0.8027955102667111
0.8029486182290552
0.8029015034019662
0.8026989290615298
0.8028476428869156
0.8025986433562026
0.8029411495311085
0.8028040343470964
0.8027929885237207
0.8026755205627844
0.8029120292113151
0.8028247666295774
0.8030270743227137
0.8029443925598643
0.8028429639976966
0.8028611188813152
0.8028703417222105
0.8026550497593452
0.802849242239385
0.802945837445638
0.8028093833660418
0.802845575043731
0.8027409925489709
0.8027855422628356
0.8030547283524503
0.8030033439321316
0.8027792476836073
0.8028766909619915
0.8028716724753235
0.8028965509597126
0.8028839965465185
0.8030144952402183
0.8029143082597305
0.8026863519688072
0.8028680439108613
0.8027657137940651
0.8028013569223711
0.803134006414695
0.8028314014205092


==> anc/GWU_THREEPI/L4848_P000_A1u_jknife.tsv <==
0.584094971744461	0.6721845802747423	0.8033968675870451	0.8515827899010351	0.8580911884458796	0.9154704780143411	0.9336922919327808	1.005421897250048
0.5840756061439989	0.6721861343950422	0.8033380650918238	0.8515065999134189	0.8581591799450489	0.915370593769292	0.9336413091224991	1.005185737699636
0.5839607238357938	0.6720708918127888	0.8033306413956484	0.8514917048935081	0.8579704370322921	0.915427008226089	0.9335714436992228	1.0051942387962303
0.5841814758898474	0.6722583855047691	0.8033765150786325	0.85155412175007	0.8581533969442459	0.915489845264192	0.9336677737138042	1.0053620519633697
0.5843854895648746	0.6725080288773359	0.803386683523714	0.8516208450061974	0.8583410523625697	0.9154494390112128	0.9337873175594487	1.0052043251254348
0.5840665349984122	0.6722050577040929	0.8032554212755131	0.8514439440368256	0.8582107197645626	0.9155168360789286	0.933768764309524	1.005155656913814
0.5841263617252606	0.672189018316817	0.8032915894302796	0.8514178030470143	0.8580740652348161	0.9154655205103885	0.9336099059053672	1.0053970877428775
0.5841464619367869	0.6722016104345988	0.8033582035482804	0.8515494288739115	0.8581538170661355	0.9155089606497617	0.9337797725380553	1.0053362169813476
0.5841549990671786	0.6722315935787483	0.8033699472656084	0.8515514042172815	0.8581231229804801	0.9155152553718026	0.9337846574632407	1.005356743851736
0.5840524322161673	0.6721198148983382	0.8033465580470461	0.8515125223083798	0.8579652193870483	0.9154295098865876	0.9335881436557938	1.0053523289589326
0.5839893695723108	0.6720997515718629	0.8032752419271161	0.8514072024434312	0.8579408066728773	0.9153607399674377	0.9335532754561229	1.005197176287643
0.5840568198421247	0.672175452771913	0.803308957169371	0.8514726363331745	0.8580979259760452	0.9154847155796471	0.9336297337304285	1.0050893433883692
0.584071790854033	0.6721723835368816	0.8032875800938648	0.851490058543064	0.8580727293446408	0.9154626456205723	0.933661362169595	1.0053120071692803
0.5840421294418314	0.6721859998430617	0.8033446992303376	0.8515081700248578	0.8581815025020607	0.9154827142080794	0.9337289351563842	1.0053057082415588
0.5840329035678653	0.6721460397942667	0.8032629939735569	0.8514332882433637	0.8580607372349427	0.9153783730415151	0.9336636011811834	1.0052115063641245
0.5841662666575489	0.6723036119589031	0.8032926080455233	0.8515730850441694	0.85824736152019	0.9155518134668889	0.9337919346362233	1.0053435030664624
0.5839962958831015	0.6721754264253734	0.8033335117420983	0.8515056346645166	0.8581571900962505	0.9154182679599457	0.9337296848268866	1.0051654025268155
0.5840343141914679	0.6721936082485304	0.8032659521696478	0.8514664481798055	0.8581142501363285	0.9154555840017014	0.9336674329972221	1.0051621370829755
0.5841670101667503	0.6723057027928913	0.8033476973894775	0.8514825435211565	0.858191814370538	0.9154598012211623	0.9337909112060122	1.0051923042946715
0.5841328611278782	0.6722344349891208	0.8033272353572983	0.8515577049348174	0.8581855420505395	0.9154834835882105	0.9337812519535486	1.0052001632724707
0.5841810411500751	0.6722723819592062	0.8033347615187942	0.8515714296521593	0.8582078714912422	0.9155381310910233	0.9337372382062628	1.0051825956080138
0.5841516470314383	0.6722932191646129	0.8032744477560443	0.851542813871448	0.8581815198042719	0.9154013874262649	0.9337094550769054	1.0051315287013702
0.5842160252083448	0.6722933840505539	0.8032961330632393	0.8514906131907769	0.8581832300106416	0.9153805191838075	0.9336715585234687	1.0052989935000087
0.5840711695812977	0.6721803922073623	0.8033309376372026	0.8515135900457491	0.8580422354979564	0.915487407306916	0.9336440165202206	1.005282163668473
0.5840565665581205	0.6721673254304991	0.8032684248806936	0.8514893899325048	0.8581228190237924	0.9153983296746311	0.9337144766781109	1.0051714149030773
0.5840224233959066	0.6721251988465045	0.8032700433426739	0.8514645759531331	0.858070693805205	0.9154796937340433	0.9336301123162241	1.005187929808884
0.5840270298957466	0.6721219942881623	0.8032499750286851	0.8514335065538828	0.8580488534848812	0.9154030517011188	0.9336315261142468	1.0052503318084576
0.5840637423620885	0.6721602909031824	0.8031479759625368	0.8513549607263323	0.858063472391763	0.915324082205661	0.9336161759436475	1.0052205439305921
0.5840042661460383	0.6721168345382642	0.803218659243548	0.8514422942255717	0.8581202130647682	0.9153493922611434	0.9336772952403447	1.005114146475183
0.5840055149397549	0.6721152345902646	0.8032709638382889	0.8514807597542841	0.8581026116263295	0.9154786486034482	0.933656828002513	1.005199368162164
0.5840325704094356	0.6721490780354411	0.8033424254288796	0.8514908325764632	0.8581276787070555	0.9154739034407463	0.9337098314167023	1.005308242373041
0.5839834835135663	0.6720915949033888	0.8032921133310694	0.8514631102868078	0.8579679682708472	0.9153948849172667	0.9335556546991638	1.0052479291458085
0.5840591927468495	0.6722001268387007	0.8033438389979143	0.8514832230787113	0.8580537933855474	0.9155132564277351	0.9336353309828735	1.0052578754342845
0.5840716690239574	0.6721347617623288	0.8032942434133675	0.8515120647401313	0.858082386903786	0.9154976494197854	0.9336653771004736	1.0052462250412
0.5840214806272637	0.6721736705879537	0.803235170606212	0.8513779284118043	0.8580883695790812	0.9153426483310461	0.9336407390561651	1.0052053718804597
0.5840040602635823	0.6721476741392257	0.8032666654502153	0.8514701781253076	0.8580397744472775	0.9154375840983919	0.9335867310223664	1.0051494561193837
0.5840650683429087	0.6721643967197486	0.8032849130229256	0.8514530986500773	0.8580559492740668	0.9154047653555032	0.9336146487957468	1.0052614796037156
0.5841213993868837	0.6721908066996184	0.8033045674751071	0.8514896735373055	0.858053148878218	0.9154064752412295	0.9336221202298699	1.005373776977582
0.5840536152085484	0.6721512328251467	0.8034574266952295	0.8515634945851558	0.8581792479481564	0.9154094518116085	0.9337368558542913	1.0052933911588346
0.5840489452907511	0.672160777856298	0.8033563892681512	0.8515643216036726	0.8581368278223953	0.9154505296996691	0.9337140623439368	1.005245229671892
0.5840901963684357	0.6722253556031759	0.8033467038357593	0.851504797392464	0.8580728481800782	0.9154467470760154	0.9336425643296252	1.005154198747372
0.5840930136046435	0.6722116833666867	0.8032593462153846	0.8514449267846497	0.8581308301615016	0.91547752460751	0.9337030690692979	1.005360151768976
0.5841059630106009	0.6723058882574291	0.8033774846020025	0.8515948771562686	0.8582428648584194	0.915641685671143	0.9338618915522756	1.0052590587366559
0.5842190006685948	0.672330574751022	0.8034098700620912	0.8516947480347149	0.858204512015111	0.9154976706327569	0.9337748085174093	1.0054990427651758
0.5842193461404548	0.6723020956486763	0.8033410740616033	0.8515173340826971	0.8581473422362303	0.9154683516440403	0.9336771673592503	1.0054391842747685
0.58419620123524	0.6722921590608439	0.803295734845396	0.8515041444584865	0.858147921339735	0.9153972699733363	0.9335787351869395	1.005285100707432
0.584128044591737	0.67222063660712	0.8033078869404129	0.851455552548798	0.8581072263532149	0.9154520526605486	0.9335852945601768	1.005415901244414
0.5839568678303431	0.6720443673700341	0.8031541388012455	0.8512857319109977	0.8579750617465368	0.9153115065531022	0.9335307461562838	1.0052508673696443
0.5840897374707736	0.6722089401744272	0.8033374649377075	0.8515165126756746	0.8581554554152603	0.9154100382143336	0.9336886935021537	1.0051632777297226
0.5840893807315495	0.6721331332334924	0.8032833145800347	0.8515266131646234	0.8580662568711893	0.9154167228179886	0.9336174150545063	1.005048493900491
0.5841317731434059	0.6722218003184255	0.8032567387842494	0.8514865692000383	0.8580595183806061	0.9153499444679823	0.9336385879548501	1.0051925236854857
0.5840468433785618	0.6721341944547944	0.8032775379235029	0.851446120263286	0.8580428273048447	0.9153191972064204	0.9336474804497508	1.0054241911673136
0.5841956566226875	0.6722541726066319	0.8033445553964272	0.8515277978599273	0.8581345906507154	0.9155071653453136	0.9337258222910845	1.0052830254065663
0.5841234310420568	0.6722061862332296	0.8033600828022985	0.8515462321667709	0.858089879681935	0.9155125780078236	0.9336591042897779	1.0053672536359706
0.5840899834389375	0.6721908781864225	0.8033962770038514	0.8515472137991393	0.8580696204819501	0.9155732464575684	0.9337095132020266	1.005311493522016
0.5840444183596973	0.6721703270059493	0.803299509893453	0.8514402506267458	0.858062637804133	0.9154019719286587	0.9335983579487646	1.0052587071190828
0.5840524723604635	0.6722009974254859	0.803374433973475	0.8515710343854034	0.8581327077440896	0.9154734115603339	0.9337465262007388	1.0053115002036308
0.5839624157943883	0.6721235464830406	0.8032916771080437	0.8513727998304154	0.8580007180425585	0.9154941502376382	0.9335583818606831	1.0054399363950612
0.584083356153555	0.6722098217840956	0.8032812239305323	0.8515350009367105	0.8581816380009488	0.9154643868586451	0.9337493884400587	1.0053284502308157
0.5840501990754052	0.6721592323966236	0.8032069386864601	0.851376551005042	0.8580808169416747	0.9153504732961696	0.9336212508445755	1.0052907685900352
0.5840026405017276	0.6720813470057531	0.8032557463821602	0.851448270090751	0.8579997250956365	0.9153325889471425	0.9335947582472974	1.0052170916824006
0.5841087866534991	0.6721972762137677	0.8032042763286287	0.8514153543578374	0.8580801472844178	0.9154608951405935	0.9336768923994442	1.0051668392496613
0.5840859897605557	0.672165176263197	0.8033191127720306	0.851570798293222	0.8581510395265292	0.9154842710318692	0.9337418394064483	1.005261173589274
0.5840080749726435	0.6720918819524644	0.8032684568864553	0.8515210487693887	0.8580955728183828	0.915436258173352	0.9336929840468423	1.005234478554771
0.5840889410502852	0.6721779735766815	0.8033784732117886	0.8515581244992358	0.8581451561805349	0.9153421066376921	0.9336932093116717	1.0052942886237446
0.5842146337257315	0.6723506524804796	0.8034276720756989	0.8515816167395827	0.8582711591874682	0.9155035775980973	0.9337400591367345	1.0054342448368523
0.5840790962652824	0.6721490812391142	0.8032744861035367	0.8514334010923582	0.8580231088425982	0.9153762235554624	0.9335962992338562	1.0053635065760993
0.5840477354542428	0.6721930817308759	0.8032944997274852	0.8514403115579798	0.8581080786027783	0.915456312350993	0.933652660139783	1.0053641041442731
0.5840371243693114	0.6721389723418401	0.8032368101119106	0.8513855228738072	0.858126815239436	0.9152736754196423	0.9335988284248883	1.005129706880811
0.5840343796796235	0.6720743681378432	0.8033098051228299	0.851494940895446	0.8580704086037819	0.9154504704386113	0.9336180232884118	1.0052243412536284
0.5840572962370343	0.6721637013875035	0.8032619805993435	0.8514495251481755	0.8580709626094508	0.9153340872880494	0.933587357956752	1.0051209500699172
0.5840882523625175	0.6722027145970048	0.8032589949424753	0.8514110136534392	0.8581065794474726	0.9153391231572289	0.9336567892085729	1.0053886091533093
0.5841381135656767	0.6722745940191017	0.8033983006187777	0.8515688045500044	0.8581878049553378	0.9154965170314266	0.9337523481084115	1.0051560865180589
0.5841247965555723	0.6722563269907016	0.8034622239814292	0.8516040974777136	0.8581699637610263	0.9155470145165172	0.9337999425622963	1.0055056596167393
0.5840554353514888	0.672161625815897	0.8034121084617643	0.8515942919663176	0.8581019940237522	0.9155115561922244	0.9336881632250825	1.0054733806504734
0.5840909328413069	0.6722099594141763	0.8032258786212237	0.8514248142388328	0.8581620075894735	0.9153378488142043	0.9336876771649859	1.0053397205715842
0.5841652651020026	0.6722568640713701	0.8033791120019546	0.8515608847265119	0.8581742920144534	0.9154838855042576	0.9337336187005164	1.0052385901607743
0.5841176224984828	0.6722207777235377	0.8033427950825023	0.8515242579546458	0.858180253430893	0.9154051211547852	0.9337304565916804	1.0052707594159949
0.5840985139599553	0.6721997687928211	0.8033413207428828	0.8514877116188219	0.8581219545269687	0.9154841439895393	0.9337031150074688	1.0053434888861013
0.584174641964611	0.6723232375732123	0.8035759798108432	0.8517676405070779	0.8583853935157146	0.9156440504412906	0.9338591550264725	1.0054429616786842
0.5841906579988859	0.672316512685343	0.8033543268998872	0.85152603406867	0.8582039498368813	0.91552301405165	0.9337853588948067	1.0053965678022796
0.5841549812271054	0.6722618491600666	0.8033869186351247	0.8515741410347124	0.8582751924951257	0.9154777012368984	0.9338494719132004	1.0053349294849547
0.5842020022127181	0.6723550240220102	0.8033761963832682	0.8515649372181557	0.8582760430915113	0.9154583103213604	0.9337430149258226	1.0052941106132895
0.5841101225839203	0.6722304407660215	0.8033316536409834	0.851561799960532	0.8581598871110893	0.9154361163767801	0.9337209597000339	1.005332545490403
0.5840921693599428	0.6722161480508809	0.8032196803658389	0.851407023106826	0.8581344116694511	0.9153592276704718	0.9336506633752077	1.0049881668418874
0.5841995587692702	0.6722965344833964	0.8033665931501093	0.851573100496153	0.8582360075019476	0.9154847769699438	0.9337118556651346	1.0052534479000628
0.5840692456430083	0.672198695503314	0.8033089386861596	0.851480894379313	0.8581380909751086	0.9154276353937051	0.9336703752039144	1.0053788677138316
0.5840810971334238	0.6722196242157469	0.8033501452447044	0.8515238950717504	0.8581489849872607	0.9155457410035257	0.9338038165645348	1.0054220981182773
0.5842029239630756	0.6723678818010593	0.8033024071955651	0.8515003702196688	0.8581697241552013	0.9154424453339134	0.9337575866352561	1.0053422013191917
0.584078029015245	0.6721606307329373	0.8033817654141864	0.8515454655500969	0.8581106719427862	0.9154488329948285	0.9336524094498992	1.0055634255513433
0.5840437537654757	0.6721960447707286	0.8033179173388838	0.8514906716059889	0.8582128624396562	0.9154060058248301	0.9337249848607253	1.0052082574909182
0.5841250937361335	0.672240736832059	0.8033457684046079	0.8515422005002338	0.8581596092384782	0.91545823512009	0.9336876147657248	1.005222821593312
0.5842003964940401	0.6723263108984315	0.8033739485760046	0.8515552671449657	0.8581624330671926	0.9155300612658827	0.9337113501719267	1.0053280482697313
0.5841133473780622	0.6722289950140918	0.8033677489649433	0.8515736579638583	0.8581328819660865	0.9155473895442666	0.9337090350926076	1.0052771245200454
0.5842008322243293	0.672353503024851	0.8034479442626096	0.8516610070365546	0.8583042617690666	0.915589885456108	0.9338916721462752	1.0054738215179655
0.5841751311305656	0.6722927748233062	0.8033622444657873	0.8515112692359763	0.8582608765489513	0.9154622790958229	0.9337954785187487	1.0052672367564204
0.5841246001701869	0.6722206429572857	0.8033652681599636	0.8514945278245777	0.8580950593620725	0.9155012965266178	0.9336347784914193	1.0054409781426819
0.5840855776869254	0.6722161039292032	0.8033422196702136	0.8515559707216326	0.8581926659144364	0.9156118615417405	0.933738800967757	1.005269142299521
0.5841094148235793	0.6722097507904288	0.8033065831009362	0.8514987951456343	0.8580579503731683	0.9154914934472377	0.9336915681840855	1.0052349125301305
0.5840840901680742	0.6721583175560002	0.8033340165431065	0.8515365481365698	0.8581394361190584	0.9155671189807296	0.9337327105157458	1.0052932091695668
0.5840021682956933	0.6721132864989565	0.8032041277027787	0.8513336388581945	0.8580547305826897	0.9153595364639467	0.9336070195510269	1.0051576835184228
0.5840926649270618	0.6721828048778439	0.8033859060887321	0.851576523751843	0.8582181065072144	0.9155005898069317	0.9338122754677484	1.0052877439986592
0.5840591044947082	0.6721341919908311	0.8033460325322948	0.8515813104446937	0.8581421493569436	0.915544720098454	0.9337774616981496	1.005406600267179
0.5840965006273158	0.672198480190188	0.8034499026814578	0.8516580550269162	0.8581112820861697	0.9156197112133717	0.9337641149378687	1.0053979985455526
0.5840917332471895	0.6721780202245686	0.8034309693627867	0.8515303701664675	0.8581359730501377	0.9154901305350547	0.9337292771768952	1.005397615846511
0.5841755998573901	0.6723608762854775	0.8033519970345913	0.8514534172659555	0.8581546331742713	0.9155128413481873	0.9336813857929048	1.0053280175135342
0.5840766397851733	0.672165174125202	0.8032674278696634	0.8514946891887691	0.858061161009216	0.9154358193723918	0.9336655359393654	1.0053911195185208
0.5841499469299227	0.6722433891570723	0.8033305547170706	0.8515752349859851	0.8581292668464073	0.915489546718662	0.933708153174822	1.0053233608927823
0.584051379981574	0.672198409611935	0.8033329128491202	0.8515720446357803	0.8581653006466943	0.9154817857264553	0.9336738880744233	1.005169903614861
0.5840881399479207	0.6722036495564959	0.8032895011469059	0.8514447952902274	0.8581411554074122	0.9154691355468848	0.9337365387917501	1.005102433444857
0.583978743542821	0.6720973348864603	0.8032491999171302	0.8514321947914733	0.8580758499565959	0.9154174522652329	0.93367897075894	1.0051726419320404
0.5842344613974481	0.6723249242322495	0.8034072087752483	0.8517073461447924	0.8582733584233875	0.9155666446465266	0.9337592168082862	1.005378860270473
0.5840296577192254	0.6722224814180927	0.8034926141257471	0.8516899600169595	0.8582602451003384	0.9155788404469788	0.9337664172326195	1.0052206997823179
0.584121262564929	0.6722465020855993	0.8033484477371087	0.8514699575125064	0.8581622618175051	0.9154046061961704	0.9336278880716206	1.0054080602983826
0.5841060903422117	0.6723641079581314	0.8033407612612061	0.8515439777326359	0.858218260434443	0.9154319472480403	0.9336893765790434	1.0051991859051068
0.5841662736833775	0.6723215257140832	0.8033808770887769	0.851618123224781	0.8582800384548486	0.9154844524254713	0.9338047612426168	1.0052334922381816
0.5840767852508928	0.672177229533511	0.8033453047081919	0.8515659165423131	0.8582170694234306	0.9154731840034541	0.9337123868174549	1.00525176029219
0.5840977747404084	0.6722520669974776	0.8033241820630789	0.8515281332901472	0.8581393598221281	0.915477035244855	0.933764531670088	1.0051018256926119
0.5840989861738242	0.672237455865938	0.8032504612211622	0.8514117207173069	0.8582316459752596	0.9154986237707458	0.9338002721579457	1.0052771019113564
0.5840869403542395	0.6722400553677154	0.8033677371686802	0.8515893826687716	0.8581970467842203	0.9155481167969964	0.9337608191987274	1.0051977378541381
0.5841366389890772	0.6722507781924449	0.8033148527507417	0.851501162221071	0.8581789907001997	0.9154348288880837	0.9337262555027064	1.005291815208882
0.5840758567620685	0.6721919992119072	0.8032854888924288	0.8514790382918234	0.8581825483477652	0.9154653690592947	0.933767120182796	1.0052852164483375
0.5840230528024514	0.6721523086829464	0.8032389126702442	0.851464314551873	0.8581031572349346	0.9154481562436496	0.9337047647102275	1.0051516055868845
0.5841515821574104	0.6722377250719496	0.8032883246132079	0.851572941552596	0.8582551229450357	0.915454812178953	0.9338186950640637	1.0051418279141988
0.5841741684801725	0.6722748450294198	0.8034083902668292	0.8516458048306179	0.8581780699265532	0.9154146206762114	0.9337933815118585	1.0053752110346434
0.5841552935872687	0.6722584172291048	0.8033121970455464	0.8515013812465206	0.8580866848133106	0.9154528545558505	0.9336111794255588	1.005442883124168
0.5840522911775492	0.6721791886427883	0.8032026685436661	0.851411651221466	0.8580619412760271	0.9153987093074692	0.933631388462348	1.0050920178480365
0.5840557508172366	0.672175669541843	0.8033048724049995	0.8515515140205938	0.8582098042365892	0.9154859317057272	0.9337739010846287	1.0052682283801317
0.5840673773896596	0.672198710930235	0.803265476818051	0.8514922478562725	0.8580870302912722	0.9153616395911905	0.9336492189805345	1.0052524330162547
0.5840384592299033	0.6721313003962984	0.8032661057177878	0.8514288408426016	0.8580636291006897	0.9153618943238782	0.9336104532375146	1.0052154210192878
0.5840759000578719	0.6721880832275788	0.803201562848811	0.8513643850547468	0.8580550899107946	0.9154329724760181	0.9336575797273396	1.0053546143443486
0.584145877341292	0.6722305730419804	0.803272196255184	0.8514210695663659	0.8580780957479145	0.915439168773156	0.9336784067708014	1.0053136542363863
0.5842131941998481	0.6723093817578226	0.8033258455902585	0.8515194152911908	0.8582705116938129	0.9154958140346025	0.9337690196209177	1.0052172866681692
0.5841976600686752	0.6722992099171791	0.8033368164287131	0.8515255365221146	0.8582031178319033	0.915509388405704	0.9337291032325	1.0053160350350248
0.5840973262953293	0.6721978955715603	0.803217356693685	0.8513629291680268	0.8581168190310983	0.9153539162625491	0.9336965591681587	1.0052778431051126
0.5840750300443843	0.6721909665148762	0.8033358480505918	0.8514713696118433	0.858180176404897	0.9154576734228949	0.9337592303807605	1.0052776323551211
0.5841167950222852	0.6721788338987138	0.8033940753597044	0.8515505651976277	0.858144396020676	0.9154294967480366	0.9337108338993337	1.0051932599632167
0.5840842830217235	0.6721793838958569	0.8033409000639902	0.8514837902378535	0.8581167345458162	0.9153887040304368	0.933708187199152	1.0053419583631558
0.5840507950515306	0.672177058255225	0.80323505998669	0.8514779209479246	0.8580673905080601	0.9154989331542569	0.9336982402183911	1.005337709028851
0.5841453425768701	0.6722528699110032	0.8032731987038384	0.8514441674624721	0.8581482586299878	0.9154044436582089	0.9337025208180123	1.0052049652097648
0.5841104073458048	0.6722225462975105	0.8032714066689153	0.8514249045649172	0.8581723322532506	0.915307034473294	0.9336642314338706	1.0051365074864294
0.5840349101752262	0.6721217450873485	0.8033146278989365	0.8514542139046695	0.8580423892981717	0.9154123767791332	0.9336553839584273	1.0053196094516912
0.5840822835544706	0.6722429850329769	0.8032920702565989	0.8514753008820645	0.8580820389040354	0.9154277320313089	0.9336754610614595	1.0052953973550582
0.5840818221566157	0.6722086331354157	0.8033022121796085	0.8515010287235111	0.8581425423170727	0.9154091517921327	0.9337183225017152	1.0051404658722352
0.5841017615990878	0.6722227998592772	0.8033265549012795	0.851537021556207	0.8581558938770624	0.9153637421024817	0.9336846783848413	1.0052716683977008
0.584064624766135	0.672204008977958	0.8033065523999439	0.8515029689378354	0.8581800756609222	0.9154415880871795	0.9336955615660125	1.0052493694867395
0.5841198514196309	0.672203610472183	0.8032501451400234	0.851406470490953	0.8580982157881016	0.9154113585754909	0.9336302288001975	1.0053744483547125
0.5840957556470927	0.6721948584699462	0.8032774531511271	0.8514599878115493	0.8581680396632632	0.9153729125147861	0.9337407037159402	1.0054239618088592
0.5840123056736497	0.6721449658528357	0.8033052887909327	0.8515000548816922	0.8580628930462812	0.915431899791023	0.9336248353543971	1.0052606739520626
0.5840409818672677	0.6721661047480182	0.8033013288970914	0.8514790167527738	0.8580599887311781	0.9153967672601975	0.9336186144233631	1.0052042104571446
0.5839963354425879	0.6721392116508222	0.8033670861502167	0.8515457588939516	0.8581253621661874	0.9154764663254797	0.93370369068434	1.0052117113582146
0.5840653113894152	0.6721714192177141	0.8032167692185566	0.851425761902855	0.8581469180641794	0.9153266859954076	0.9336780245398488	1.0050814814945002
0.5841169086860059	0.6722140141987751	0.8033081755783249	0.8514990807690869	0.8581079333946281	0.9154129318564919	0.9336598710576791	1.0052073018591388
0.5840744139473194	0.67215749900795	0.8032776090090207	0.8514855819012992	0.8581350870294977	0.9154801641141368	0.9336745327819177	1.0052112126008712
0.5841053090035746	0.6722656832269265	0.8032754820759949	0.8515529337618171	0.8582412056794394	0.9154682434409653	0.9337747862475232	1.0050329055689364
0.5841597846400205	0.6722659223280038	0.8033751234692176	0.8515200182724918	0.8581401703345214	0.9155016132503223	0.9336678102088238	1.0056233748787566
0.5841005125666281	0.6723066159955141	0.8032895461955546	0.8514731400906428	0.8581786480708423	0.9154393470780736	0.9337188994995104	1.0052052348506195
0.5840809847109669	0.6722585205986955	0.8033652128892467	0.8515740044318287	0.8582761165982485	0.9154700992232813	0.9338187014447475	1.0051818761908962
0.5840909168405399	0.6721791196021712	0.8032564783571818	0.8514767853287931	0.8581778398194962	0.9154183981603352	0.9336882235178307	1.0053088102476249
0.5842091358636943	0.6723258500714147	0.8033535056663448	0.8516099218999403	0.8581681208315387	0.915579003980794	0.9337336011033701	1.0051436380634036
0.5843957622108521	0.6725593642973151	0.8035966237755743	0.8517660163790922	0.8584910179471479	0.915627085800224	0.9339747088521085	1.0053887192137279
0.5841671946052673	0.6723447198393996	0.8033750772712113	0.8515883228293154	0.858242146667657	0.9154689488496957	0.9338245864974681	1.0051252861328845
0.5840817121288029	0.6721925478977968	0.8032921753018281	0.8515074274792296	0.8581716676455102	0.9153771615122422	0.933711466645519	1.0051037093664257
0.5841417383056269	0.6722067686229578	0.8033545945296975	0.8515606583482814	0.8581907778281033	0.9154752940821079	0.933712743144036	1.005357680437003
0.5841947760663773	0.6722552087071431	0.8032948757334785	0.8515048842991482	0.8582876118788214	0.915436948947411	0.9337846186249689	1.0051100704550566
0.5840977038782422	0.672214114106728	0.8033543717004259	0.8515321047985402	0.858211212966522	0.9154748130860344	0.9337782535420893	1.0053485259206791
0.5841431099627576	0.672218475007955	0.8034134977261147	0.8516221580369886	0.8581303726881793	0.9155645512856063	0.9337736713119532	1.0052566853154365
0.5841995233252724	0.6723178888424416	0.803392411705744	0.8515794576091505	0.8581973661010728	0.9155677634690642	0.9338262182626368	1.0051880984623578
0.5840619494834072	0.6721559176759132	0.8033555525668155	0.8515454578258043	0.8581440219029979	0.9155118733986384	0.9337121624716405	1.005227092696287
0.5841181478068973	0.6722471264618056	0.80335566741207	0.8515417099362363	0.8581474459231028	0.9153492714180276	0.9336746018174661	1.0053063451895015
0.584131922086097	0.6722372612215657	0.8033610881356094	0.8515812757240258	0.8582860344820105	0.9155064073876207	0.9338213448748486	1.0052351238932027
0.5841574116321944	0.6722832950041787	0.8034309051927396	0.8516468873981083	0.8581988410474309	0.9156487073567572	0.933797742580955	1.0055469855647625
0.5841864510997126	0.6723389110447395	0.8033211661044464	0.8515208667799865	0.8583088200484081	0.9155622144675472	0.9338476249777431	1.005205068832493
0.5841005629602838	0.6722210860043917	0.8034406544602665	0.8516510772505642	0.8581990129480189	0.9155017916663396	0.9337768549035002	1.005328274537085
0.5844002513215236	0.6725211782406523	0.8033809637964914	0.8515873323397897	0.8583668438406893	0.9155754466022606	0.9338635987025143	1.0054466997354927
0.5842785310646472	0.6723950319320797	0.8033946972539108	0.8515989906699739	0.8582278118619837	0.9154086477340414	0.9336510092164768	1.0052697269615636
0.584099393012719	0.6721997658814952	0.8033445018145504	0.8515413734647146	0.8581615378069481	0.9154202287048999	0.9337337592849817	1.0051763911382088
0.5840477533223188	0.6721435028444787	0.803284581556537	0.8514755594519585	0.8581117469860341	0.915418022598174	0.9336709217571066	1.0051601554062324
0.5842863721633562	0.672395465848115	0.8034207642496126	0.8516159708018437	0.8582719562175819	0.9154448447456646	0.9338136642570908	1.0053142666775585
0.5841274946681583	0.6723148129283145	0.8033851775654333	0.8515652027035359	0.8581449490353253	0.9155028450748174	0.9337562663187084	1.0053528366980509
0.5841061105303517	0.6721962804823948	0.80330083678543	0.8514752428944778	0.8580670500200603	0.9153795803337769	0.9336510504710097	1.0051724039455974
0.5841144553661102	0.672211071909827	0.8033339044966772	0.8515376758698997	0.8581828203020142	0.9155328333478193	0.9337329192721541	1.0052775707566082
0.5841139471553549	0.672210961298847	0.8033582178358764	0.8514812336948692	0.8581411528446037	0.9154810339588028	0.9336826994179568	1.005317125794494
0.5842404257384047	0.6723975434606824	0.8034453605467764	0.8515615439743377	0.858233061027624	0.9154820487899108	0.9338332591629925	1.0052816694963818
0.5841568015308759	0.6722732461916023	0.8033863158543545	0.8516580379899232	0.8582773579754179	0.9156355166017996	0.9337666573107727	1.0053508165394667
0.5840446443532534	0.672131030658447	0.8033429727697293	0.8515556297782754	0.8580874489771492	0.9154744876951996	0.9336619882612649	1.0051785414234788
0.5840944008457251	0.6721986046584023	0.8032730928614311	0.8514704114780687	0.8581620255232912	0.9154802533879066	0.9337639212617157	1.0053199205277885
0.5840051530798875	0.672103823518863	0.8032976077780902	0.8514719115612899	0.8581263388683427	0.9154229241115459	0.9337271007945619	1.0050867589004953
0.5841302245610023	0.6722325499635017	0.8033546149207328	0.8515425761890856	0.8581795460412327	0.9155203351555808	0.9336913005607165	1.0052671263759703
0.5840917436457095	0.6721389291686767	0.803274974952746	0.8515126392028215	0.8580684797682718	0.9154522423185988	0.9336707695968068	1.0051197264764062
0.5843665547626813	0.6724152503069543	0.8033719169277449	0.8516074757684399	0.8582303139884754	0.9154410522271587	0.9337939984503413	1.005307844354086
0.5842502349896601	0.6723340265288728	0.8034574159948866	0.8516917539150207	0.8583211925309803	0.9155940239509912	0.933786302866989	1.005514680290686
0.5841692075433682	0.6722610204474964	0.8034012084554883	0.851548355539846	0.8583259408245507	0.9154357454838432	0.933749337956361	1.0052367620704104
0.584128379920547	0.6722537071695022	0.8033735465497959	0.8515292141033839	0.858231601555238	0.9155435369627861	0.9337794558858719	1.005199975530917
0.5841739238738339	0.6722952908427378	0.8033348079736933	0.8514740387700992	0.8581948113747553	0.9155247725866281	0.9337249248419799	1.0052755813278187
0.5842281967270082	0.6723254470564198	0.8033170599513035	0.8515318379518658	0.858235087829308	0.9155566011737203	0.9337691443208138	1.0052075774742966
0.5841209510001135	0.6722542311475683	0.8032877258553821	0.851449945525857	0.8582300889327241	0.9154031516630181	0.9338024335365902	1.0052632841733802
0.5841129651991731	0.6722401800085188	0.8032454298945899	0.8514633850862863	0.8581564125744887	0.9154062217306289	0.9337581892268642	1.0052769805638193
0.5841067891109268	0.6722293494626147	0.8033425373389449	0.8515256895117885	0.8581401916005641	0.9154380432520746	0.933695135222213	1.005339338133364
0.5841398120479331	0.6722413298141436	0.8033180264027343	0.8515015346078575	0.858210049647844	0.9154334909120642	0.933719728540671	1.0052069650313897
0.5840225149543765	0.6721279006218134	0.8032527234124915	0.8514529662325853	0.8580748362182474	0.9153671407177169	0.9336426479846456	1.0052303134170473
0.5841026522711681	0.6722732191569594	0.8033540293268211	0.8515631111610067	0.8581666126521813	0.9155094974876479	0.9337165213760352	1.0051479160870351
0.5842278836812258	0.6723438506122272	0.8034037164931844	0.8516375441328466	0.8582923167201751	0.9156328925313809	0.9339043903853659	1.0053716909216848
0.584100443075384	0.6722148980545657	0.8033650375789808	0.8516626343549398	0.858213699745515	0.9156073077631988	0.9338297651077432	1.0052936341922991
0.5841646730712312	0.6722671361513963	0.8033448605681104	0.8515741836658348	0.8582678717122231	0.9155092342445937	0.9337414321825854	1.0051459307373922
0.5840923045207853	0.6722453772738599	0.8033062851437708	0.8514800707723267	0.8582058641319296	0.9154387061419579	0.9337549144076462	1.0052609728166386
0.5840727714433274	0.6721467545015076	0.803269795399083	0.8514615223984652	0.8580567940618954	0.9153846492785255	0.9336664551568363	1.005165094387869
0.5840866515961254	0.6721571969562645	0.8032937242616477	0.8514632773112523	0.8580852711463405	0.9154498380344989	0.9336512344623786	1.0052164308842635
0.5840664559002746	0.6721525256674045	0.8032453879423166	0.8514621524659282	0.85804284895187	0.9153682857573328	0.9335591468181343	1.0052896642634341
0.5841431432526174	0.6722670015511648	0.8032309798881646	0.851499611552653	0.8582175268455777	0.915567233429077	0.9338220998183158	1.0050972975293004
0.584067412422907	0.6721845241248368	0.8032977463579686	0.85150661372054	0.8580507038783288	0.9153876293570732	0.9336950421142136	1.0051370508944777
0.5840903417265755	0.6721644592572011	0.8032601842675638	0.8514593591421307	0.858190334326652	0.915450964903534	0.9337073971605878	1.0052409832220843
0.5839799206705955	0.6721151210696883	0.8032654653639819	0.8513825603694422	0.8580303940513402	0.9153798999515884	0.9336113414636208	1.0052066530391643
0.5840529810176356	0.6721579449165554	0.8032520724887633	0.8514524595055213	0.858077819418074	0.9154257026099951	0.9336355347805297	1.005168810074628
0.584030607664564	0.6721403890603036	0.8032464940909814	0.8514302442457692	0.8581208109309976	0.9154138093786496	0.9337059512700148	1.0052257666177558
0.5840412875219356	0.6721639213621182	0.8032028288523831	0.8513396435627778	0.8580673935555574	0.9153810177294656	0.933613653962593	1.0051962068662947
0.5841212131472229	0.6722494821964854	0.8032800748959288	0.8514840967165759	0.8581334919843322	0.9155010221068377	0.9337423534798441	1.0052728572196963
0.5840685979500058	0.6721705208647883	0.8033416287370676	0.8515677560699437	0.8581531502002647	0.9154485475610753	0.9336761038230181	1.0052387786048291
0.5840817232837086	0.6721944511722674	0.8032726805144338	0.8514507330374667	0.8581341613052595	0.9153769538383574	0.9337227901900265	1.0051937519113274
0.5840716824044541	0.6721697396742793	0.8032632811870601	0.8514884025471403	0.858045678436489	0.9154792285595575	0.933678155382416	1.0052085107674387
0.5840919077546284	0.6721905746624871	0.8032011274832987	0.8514029347024487	0.8580813490810744	0.9153674329102426	0.9336267711370305	1.0052786401580271
0.5840952120839569	0.6721731266035292	0.8032915775733065	0.8514555513982563	0.8581107554756566	0.915353567943844	0.933673192451635	1.0053594568766624
0.5840728667451085	0.6721984650884867	0.803252266975194	0.8514273980619083	0.8580647341002674	0.9153300473976896	0.9335746770480553	1.005163383139365
0.5840490084964001	0.6721393058412075	0.8032839573263832	0.8514391619537358	0.8580418206002058	0.9153723520164769	0.9335558319375148	1.0051817029989074
0.5841456443555848	0.6722496267554884	0.8034571128046649	0.8516207926944835	0.8581528816325161	0.9154682390183011	0.9337888725587874	1.005345705170946
0.584050922172183	0.6721356091573241	0.8033316481167998	0.8515302381978573	0.858135903296474	0.9154702597258297	0.9336473114362784	1.0052639894812132
0.5840621092861293	0.6722048963370281	0.8033335475579346	0.8515417829628659	0.858126347682973	0.9155015396668242	0.9337239392237875	1.0052509125825138
0.5841054539108589	0.6722207699735748	0.80329611040853	0.8515387279682884	0.8582074623845407	0.9154809777287136	0.9337453621088895	1.0051556077914112
0.5840084159609134	0.6721072794639961	0.8033313372412256	0.8515693927481843	0.8581039654480015	0.915474874142713	0.9336590469998491	1.0052618827931272
0.5840337710590894	0.6721134406056564	0.8032344605125268	0.8514138467978916	0.8580601040532351	0.9153291466268764	0.9336252055255121	1.0050192370265745
0.5840246221335288	0.6721201239682641	0.8032410135612678	0.8514134111774739	0.8580546017786095	0.9153765681487932	0.9336227588328676	1.005087550190105
0.5840814996386068	0.6721834204656087	0.8032638841046078	0.8514408898650165	0.8581099192820318	0.9154289299534845	0.9336683928312289	1.0052146681828351
0.5840744079374065	0.6721883733738433	0.8032805559074296	0.8514581774310402	0.8581281783133212	0.9154123769320776	0.9337320559800372	1.0051823234676498
0.5840502098944174	0.6721106763928456	0.8033806471359496	0.8516044313329036	0.8581252004623295	0.9155889843493731	0.933678710741183	1.0052870638058455
0.5840393683528544	0.6721322486897893	0.8032381003700012	0.8514799068554609	0.8581370441007172	0.9153387316837994	0.9336507807616503	1.0050740079250373
0.5841060662776039	0.6721986099481262	0.8032706732374953	0.8514427529149652	0.858125423736337	0.915401700685276	0.9336972100542242	1.0051338749760732
0.5840427601531054	0.6721683798173398	0.803310828754173	0.8514650736336009	0.8580425594407216	0.9153817972261297	0.9336153317477818	1.0054242399328654
0.5840741645958384	0.6721740794836792	0.8033142657463712	0.8515152029590953	0.8581173342490064	0.9154464150539333	0.9337218678687197	1.0050902759116431
0.5840624511329788	0.6721620467067047	0.8033750038148464	0.8515990636553801	0.858023007646429	0.9154480195166573	0.9336808045939429	1.0053334521355641
0.5840452221516245	0.6721733624783961	0.8032765646911789	0.8514611211119969	0.8581453609114443	0.9154432060808754	0.9336952186394678	1.005177862039386
0.5840991617730658	0.6721802060625066	0.8032972203487394	0.8515730000042472	0.8581787980757717	0.915478804024596	0.9337267979025097	1.0051876890460412
0.58406438393656	0.6721506452620838	0.8032908304075231	0.8515403730801024	0.8581039063824464	0.9154970254016774	0.9336998949968316	1.0052725775254978
0.58407056210077	0.6722315530421284	0.8032643448167495	0.8514876242686041	0.858154999283402	0.91546235900073	0.9336678440480157	1.005254042003399
0.5841524132453659	0.672292586462065	0.8033107413902837	0.8515501814323981	0.8582255685809053	0.9155302677882623	0.9337263303255746	1.0054146947640754
0.5840303526190591	0.6721335558343468	0.803292491326455	0.8514415807107751	0.8581145717278755	0.9154553491583924	0.9336954392253363	1.005359888441654
0.58411664793188	0.6722014735142144	0.8031942262477371	0.8513474491199209	0.8581098306460648	0.9153730632553041	0.9336866748711306	1.0052057849580995
0.5840400168732186	0.6721647282046908	0.803280647152665	0.8514842783879489	0.8580932533120538	0.915414882968127	0.9336772777103441	1.0051596801297742
0.5840528138274474	0.6721965051504788	0.8032586333959384	0.8514139571408903	0.8580950544770796	0.9153750598144846	0.9336472012644422	1.0052250609831934
0.5839999817597369	0.6721503416169212	0.8032434771419448	0.8514490309765839	0.8580973692204951	0.9154471183152444	0.9336296183050181	1.0049828271269903
0.5840410312352655	0.6721508857784477	0.8033042892121186	0.8515009316583916	0.8581216434605866	0.915422092726707	0.9336748217058686	1.0051714317660612
0.5840573790276782	0.6721782874483018	0.8032416080137301	0.8514184375682888	0.8580849005995513	0.9153789431359708	0.9336126653412002	1.0052132545519097
0.5840924568531398	0.6722169975398765	0.8033077856358481	0.851512207088002	0.8581253517387337	0.9153590179531804	0.9336468269393166	1.005240521677104
0.5841507509917999	0.672304032284846	0.80332529039708	0.8515612758314891	0.8581541946046559	0.9154633736778233	0.9338191466097361	1.0052463027159075
0.5841852692088698	0.6722951598937423	0.8034076976915728	0.8516386603452407	0.8581761048846251	0.9155721175959721	0.933855770256843	1.0052341950582389
0.5841506347181666	0.6722682484023405	0.8033796846647034	0.8515737849137596	0.8581562478386846	0.9154242286101552	0.9337710871174036	1.0053230989103794
0.5842533968033843	0.6723590848759714	0.8033760002581822	0.8515735394515392	0.8582009132676469	0.9154061051629466	0.9337282796890156	1.0053650772083462
0.5841270345530851	0.6722461111668774	0.8033339909522275	0.8514678488856243	0.8581107181028973	0.9154372379746265	0.9337175136293334	1.0053139670117999
0.5841227494962857	0.6722330404999535	0.8032793155598589	0.8515056616491423	0.8581309438781733	0.9154155070009252	0.9336789556466423	1.0051933195154086
0.5840675283999235	0.672205922578658	0.8034560970391988	0.8515722011720089	0.858131194816997	0.9154833291261519	0.9337001933386399	1.0053327363207232
0.5841764842821849	0.6723023045948616	0.8033046643358894	0.8515734562271521	0.8582024049132433	0.9154811771800883	0.9338196208229157	1.005230316034968
0.5840765864848299	0.6722168301605836	0.803313384839632	0.8515118799008701	0.8581473640820094	0.9154865629238387	0.9337257616195569	1.005242253573972
0.5841237523051406	0.672234627573931	0.8033243542915633	0.8515758846909967	0.8581855147124401	0.9155377540473522	0.9337220128682638	1.0052446722182344
0.5840470970499421	0.6722134879421114	0.8034337101431037	0.8516499164725053	0.8582369825362682	0.9155207134828677	0.9337033430865216	1.0053725607845738
0.5842033337926842	0.6723132824044191	0.8032179261378858	0.8514746835130647	0.8581672664604074	0.9155014941693294	0.9337248460847708	1.00514924372504
0.5840647107696799	0.6722179829787162	0.8032924057453341	0.8514431082309729	0.8580794459197414	0.9154889533829362	0.9336249614673595	1.0052444483090182
0.584002835800113	0.672129814376075	0.8032449375872114	0.8514346010832293	0.8580266206877357	0.9153321615704377	0.933557911316942	1.0052330055774643
0.5842642206896043	0.6723756471163299	0.8034412323670221	0.8516090975653396	0.8582310822668254	0.9154626277260639	0.9337084696383876	1.0052536103295506
0.5841870138733014	0.6723602119511987	0.8033681403963638	0.8516059073392193	0.8582348962160139	0.9155021979508875	0.9337195582308282	1.0052250235934725
0.5844387782981284	0.672546616318758	0.803360013875963	0.8515882073909263	0.8582400117563724	0.915440158549747	0.9337662872421726	1.0051303030312797
0.584170425190075	0.6722612186866296	0.8033463946745656	0.8515564781844847	0.8581554712101706	0.9155183757542537	0.9336743952518541	1.0053323417579534
0.5841552137458875	0.6722299441717445	0.803406652001864	0.8515517032533343	0.8582972136778573	0.9154970093780346	0.9337371407393514	1.0053768205844158
0.5842023045292097	0.6722364703044691	0.803352172013913	0.851562195579313	0.8581452888148793	0.9155511374654529	0.9336504622526093	1.005170085306457
0.5841794757275074	0.6722552948235512	0.8034311230251415	0.851683109796984	0.8582992030428185	0.9155977828701725	0.9338280418454071	1.0051241821178465
0.5841168082784031	0.6721920920566707	0.8033466628370628	0.851509531065142	0.858128961284098	0.9154351300250001	0.9336851225590018	1.005081828440969
0.5842220254757258	0.6723342590625836	0.8033711202180707	0.8515687853906793	0.8583127231939234	0.9154758731639914	0.9338098096556906	1.0053496873236516
0.5841262827410131	0.6721887023931591	0.8032890521234753	0.8515042404234615	0.858178267850246	0.9155132943965621	0.9337607315671053	1.0053177445322643
0.5840974233093366	0.6721423411963886	0.8034086684337949	0.8515438489093722	0.8581953335313026	0.9154406438985017	0.9336888012120792	1.0052253156088808
0.584121639921446	0.6722236820327888	0.8032727713555332	0.8514314646615987	0.8580602646485834	0.9153759093987733	0.9336225592198926	1.005096202058159
0.5843106916705423	0.6724100850087468	0.803418971906749	0.8516480942123833	0.8582981022884557	0.9155329108557592	0.9338158079241183	1.005231547474158
0.5841720117154015	0.6723109871968923	0.8033366217088679	0.851567648225972	0.8581690679033901	0.9154929615109718	0.9337505625485457	1.0051774539305425
0.5840966677306013	0.6721811400780734	0.8033569372499327	0.851519836081788	0.8581725102903085	0.9153572493887473	0.9336933855236408	1.005125284116668
0.5840843932844803	0.6721570170832526	0.8033059701588585	0.8514808969293514	0.8580991678524017	0.9154977537945326	0.933631360821068	1.0052072136379104
0.5839790569719194	0.6721065476074682	0.8033037866590279	0.8514456576102695	0.8580729397522575	0.9154816642652304	0.9336372894856043	1.0052694615296165
0.5839919829929895	0.6721294114346701	0.8032326466291327	0.8514167146364013	0.8580687793788606	0.9153709925195308	0.9336368491019897	1.0051451014412163
0.5839605070021203	0.6720647798580605	0.8032791277379216	0.8514705208952745	0.8580944857471208	0.9154159564606206	0.9336718263263534	1.0052418755302068
0.5841362240623602	0.6722154149639004	0.803306208271804	0.8515089592140938	0.8581889601485815	0.9154395621163759	0.933710300599093	1.005173521708921
0.5840415966912018	0.6721632979372325	0.8033071911195384	0.85149863532729	0.8581113512955113	0.9154494010303679	0.9337014855774336	1.00526602376888
0.584042872482184	0.6721597442840622	0.8032210881859045	0.851437522754614	0.8580833714714634	0.9154061646530713	0.9336449224805958	1.0051451479876363
0.5840854496110663	0.6721678029248248	0.8033978443377097	0.8515075591181512	0.8581301698389004	0.9154706732402651	0.9337892575693136	1.005325394166044
0.5840588781131166	0.6722092817722495	0.8032898934324717	0.8514201195159933	0.8580523502818835	0.9154686512787548	0.9336087760110161	1.0052555924225137
0.5842392042178355	0.6723508414990863	0.8033068962871115	0.8515012586010686	0.8582397025197274	0.9154016152313549	0.9337720140930862	1.0052053783267376
0.5840262842741349	0.6721686207107676	0.8032630194408927	0.8515298310736704	0.8582220356108002	0.915437178944302	0.9337743522718498	1.0052162586653144
0.5842276931020449	0.672335945255414	0.8033198517123064	0.8514616428003366	0.8582367307720468	0.9154803671611911	0.9337207380436462	1.005302106748965
0.5841622852153949	0.6722723507295565	0.803258434160553	0.8514613629915078	0.8582083870668538	0.915426197884961	0.9336635569832092	1.0051762785215062
0.5840826982895932	0.6721999287946928	0.8033245923325663	0.8514704439858566	0.8580979790535387	0.9153860469139777	0.9336043066949202	1.0051683632869997
0.5841391209435389	0.6722223156970553	0.8033469049758214	0.8515546222539118	0.8581512438043408	0.9154684452473306	0.9337174304077386	1.005248362385452
0.5842074408718305	0.6723048916696734	0.8033422526209428	0.8516123490729346	0.8582305237050324	0.9154661367967538	0.933756901492696	1.005201016033263
0.5841093890325246	0.6722185644219141	0.8034034363394363	0.8516092309274127	0.8581766633007644	0.9155309103945514	0.933721548808617	1.0053745503858798
0.5841472560782381	0.6722599699842285	0.8033388167855057	0.8514877725870548	0.85807542555327	0.9154799633298976	0.9336568797835708	1.0053237083684636
0.5839927290394408	0.6721016793755572	0.8032233605004564	0.8514204118892723	0.8580219823714376	0.9153598465375089	0.933576013769746	1.0052958027898844


==> anc/GWU_THREEPI/L4848_P000_A2g_jknife.tsv <==
0.803672899341692	0.9268997203267673	1.0045144268276813
0.8034526446255532	0.9268245076657872	1.0042968209098102
0.8035351502448642	0.9268220311255403	1.0043019458340254
0.8035589300379693	0.9268501423242481	1.0044484405561347
0.8035736269610386	0.9269270464050235	1.0043258623233833
0.8034546425980438	0.9269146154244869	1.0042689700076475
0.8035339131063748	0.9268907177526696	1.0044863935719113
0.8034875278991361	0.9269228135434934	1.004458380654244
0.8034629508854236	0.926910527430677	1.004461702722223
0.8035387967115766	0.9268414247265868	1.0044218717452194
0.8034502706347322	0.9268158170744576	1.004292489977293
0.8034987609114221	0.9269050225769617	1.004171460016682
0.8034668590357872	0.9268783420807561	1.0044164548601495
0.803527610648403	0.9269345518984957	1.0044294498389474
0.8034683946218099	0.9268279895915047	1.00432502614858
0.8034389797708136	0.9269341836020245	1.0044395545206846
0.8034924260605463	0.9268558508549609	1.0042948259354236
0.8034522216407329	0.9268535669611825	1.0042773731611683
0.8035496469566485	0.9269259177962851	1.004312678599398
0.8034816524409246	0.9269235394570049	1.0043292621882955
0.8035026369395049	0.9269631654714604	1.0042801571598208
0.8034531816599861	0.926847873110075	1.0042479152950936
0.8034200206712729	0.9268524654596664	1.0043951025747813
0.8035633788739008	0.9268946152364719	1.0043828508839234
0.8034293772495114	0.9268349766534324	1.004270702931868
0.8034292543475294	0.9268480998199365	1.004304842483597
0.8034439120312371	0.9268686330792476	1.004358046923596
0.8032886241623276	0.9267929845528488	1.0043159102502242
0.8033545969417812	0.9268149312872622	1.0042066998270287
0.8034784486445732	0.9268589758349103	1.0043105783148027
0.8034921968366097	0.9268951422101251	1.0044127054421135
0.8035055538646496	0.9268005893035656	1.00436831881036
0.8035613200299264	0.9268714978106383	1.0043749012659426
0.8035449659929919	0.926895957811214	1.0043233497256392
0.803383355541492	0.9267969213645553	1.0043039543650787
0.8034428580357839	0.9268491494886099	1.0042583601523092
0.8034576967911181	0.9268293816601006	1.004360338581853
0.8034892854356783	0.9268454257763873	1.0044679550422868
0.803643942412068	0.9268812160300455	1.00439086131052
0.8035183287215119	0.9269099406831262	1.0043634859364177
0.8035219532203298	0.9268667666330019	1.0042699258070553
0.8033928417985969	0.9268975169327215	1.0044497076701069
0.8035126979419911	0.927034054989885	1.0043967656221933
0.803622577184298	0.9269631148797848	1.0045770606989424
0.803409087093577	0.9268501931259158	1.0045497679355446
0.8034052338639986	0.9268337187206508	1.0043651748979843
0.8035051109252992	0.9268243543758451	1.0045234650953125
0.8033428426541415	0.9267291680807097	1.0043197336114749
0.8034569290095466	0.9268137071623115	1.004271491706111
0.8034008306561189	0.9268151338265344	1.0041365213244247
0.8034255697181854	0.9268404044400366	1.0042864680286014
0.8034747266963473	0.9268183256661701	1.004540332806425
0.8035348610878796	0.9269183575971275	1.0043925924650303
0.8035057591717721	0.9269144256945736	1.004481345069233
0.803591966043531	0.9269489306544614	1.0044134017726816
0.8035262520250829	0.9268195343501652	1.0043671546224815
0.8035368880928994	0.9268839959589751	1.0044199046716966
0.8034257082218093	0.9268674667775587	1.004521901385748
0.8034780107488656	0.9269076380224054	1.0044432636417595
0.8033599059673178	0.9267928681714822	1.0043852817962196
0.8034395604591945	0.9267880568271383	1.0043233122521547
0.8033675418301371	0.9268818471472628	1.0042635495191843
0.8035212384263863	0.9269205836747162	1.0043740891596014
0.8034479373546779	0.9268863733058582	1.0043493327103417
0.8035362558327697	0.9268347260369262	1.0044272440530102
0.8035921236014619	0.9269182447015378	1.0045563479964488
0.8034959709594416	0.9268297756150911	1.00442653848334
0.8034785867429503	0.9268671817349552	1.0044724258885072
0.8033656754357756	0.9267755943816397	1.004239719913279
0.8035038188041848	0.9268554827853674	1.00432573951518
0.8034318488735075	0.926780993657135	1.004226041958974
0.8034424690405801	0.9268119287973159	1.0044817892117914
0.8035381861344121	0.9269099558766963	1.004293258528762
0.8037558807341829	0.9269883099956504	1.004620253547882
0.803622452296697	0.9269049224886553	1.0045675541530603
0.8033462773993585	0.9268106658193066	1.00441968347889
0.8035688875566973	0.9269201817646002	1.0043414379344737
0.8035381633853703	0.9268719624411521	1.0044025176556703
0.8035443781374376	0.92689867350513	1.0044378524471633
0.8037139236683745	0.9270393392900839	1.0045417854280634
0.8034836160044739	0.9269328253224166	1.0045010475062295
0.8034900853556348	0.9269458234065546	1.004437656616616
0.8035499891203858	0.9268950577202164	1.0044254525139675
0.803478434437253	0.9268966253241958	1.0044222863855934
0.8033535770248383	0.9268100003820728	1.004115101262306
0.8034971464829254	0.926916561020157	1.0043640850425057
0.8034803662644319	0.9268538336054696	1.0044820593577342
0.8035616022575575	0.9269236845225814	1.0045454919709607
0.8034021407049989	0.9268684506078573	1.0044631700846025
0.8035819901015615	0.926854840925441	1.0046530566751672
0.8034661848573741	0.9268454047371857	1.0043236442435381
0.8035204763662497	0.9268513369829413	1.0043297259043975
0.8035200836779315	0.9269089549112812	1.0044658787887848
0.8035500818983933	0.9269532312912838	1.004396393402968
0.8036490931942849	0.9269941408624187	1.0045420291818865
0.8035126551474585	0.9269348309042402	1.0043915724618704
0.8035283526211489	0.9268962935820798	1.004539219613088
0.8035621704002358	0.9269633927752106	1.0043722285437853
0.8035029351272645	0.9268781764023344	1.0043303260362704
0.8035136717380322	0.9269179311220705	1.00441737953932
0.8033653096546216	0.9267962176172332	1.0042686357281518
0.8036007897862545	0.9269482977702028	1.0043923145504687
0.8035940092355116	0.9269482634291971	1.0045227343086316
0.8037392965861703	0.9269801270809935	1.0045225845282488
0.8036086240569351	0.9268761188464353	1.0044886072323291
0.8034518201513501	0.9269286251342744	1.0044066109240724
0.8034811648231419	0.9268518799465283	1.0044937596492116
0.8035261158130436	0.9269227025177994	1.0043981389805747
0.8034955477014862	0.9268795196499309	1.0042721238277665
0.8034402837261663	0.9268920519887801	1.0042082085208517
0.8034032734846133	0.9268378969490124	1.0042666784355658
0.8035128178751934	0.9269665359318832	1.004476020618282
0.8036053860999086	0.9269604070321168	1.004356787363178
0.8036096318503292	0.9268402489924706	1.0045337024104588
0.8035298121665442	0.9269073002691598	1.004321481887383
0.8035071917472589	0.9269149974707275	1.0043073144758305
0.8035106071491896	0.9268699995599138	1.0043522161834464
0.8034474877324904	0.9269045702678584	1.0041856029576928
0.8034114487809474	0.9269355153824527	1.0043584967895738
0.8035776513229023	0.9269799983068958	1.0043250875122463
0.8035384034176538	0.9268814221091634	1.0044094899597626
0.803461312364847	0.9268911627536943	1.004384184349432
0.8034382219222478	0.926886048329025	1.0042829298519695
0.8034825881345293	0.926920172527657	1.0042395464631817
0.8035869447112823	0.9268670241635699	1.0044798887469413
0.8035063286553058	0.926829811562267	1.0045328890902525
0.8033449199324137	0.9267989718220789	1.00420809909597
0.8034929810024126	0.9269537370972312	1.0044038482424302
0.8034079157976797	0.9268158699866788	1.0043589448963592
0.8034585221562051	0.9267770424052958	1.0043199550975594
0.803387650115746	0.92683830338527	1.0044398309515838
0.80343216951243	0.9268492435724811	1.0044010281980302
0.8034469834705489	0.9269202015445829	1.004326332984045
0.8035499645099077	0.9268909431990358	1.004404314592682
0.8033608211407126	0.9268280304421838	1.0043845760218015
0.8034848669316876	0.9268686127752385	1.0043728873250093
0.8035728899666208	0.9269030076900804	1.0042777414769777
0.8035237714301149	0.9268614157169744	1.004445001024347
0.8034625701741313	0.9268852338299168	1.004441235719086
0.8033874705685111	0.926828863368749	1.004343301492522
0.8033575740926779	0.9267711937864689	1.0042338203786974
0.8034992247397474	0.926822394426473	1.004435082597561
0.8034392300181197	0.9268228747053967	1.004387451658611
0.8034166234694373	0.9268615298387526	1.0042630729950155
0.8034656407454756	0.9268104994187569	1.004375166542078
0.8034517459068644	0.9268540018290149	1.0043496065790363
0.8033858996521144	0.9268415806793434	1.0044834438323478
0.8034759423777786	0.9268386277829666	1.0045128577295697
0.8035061149948421	0.92683231679752	1.0043633689522091
0.8034524813720619	0.9268223523212519	1.004312584249802
0.8035375461074191	0.9269099479842665	1.004340205573984
0.8033678313850449	0.9268032728491035	1.0041989765874437
0.8034262438820914	0.9268801630415079	1.0043424383003652
0.8034218412371473	0.9268588777439244	1.0042960607652962
0.8034311389632418	0.9269213385764354	1.0041582085846052
0.8035608942400978	0.9268876112169276	1.0046732217640444
0.8034468217729744	0.9268606021771357	1.0043356237964236
0.8034869749868172	0.9268968579934057	1.004299450012539
0.8033746185355289	0.9268694353789063	1.0043821611621395
0.8035463338552842	0.9269187221206102	1.0042767290241745
0.8037544024459815	0.9271083405759445	1.0045332272667573
0.8034680898596293	0.9269574906010742	1.0042285107123288
0.80346193219629	0.9268483438802313	1.0042149279051513
0.8035533060753389	0.9268987660004885	1.004452525189509
0.803422832035638	0.9268737517029798	1.004241971279781
0.8034979865170009	0.9269021127893363	1.0044686945599317
0.8035933592900961	0.9269862804765366	1.0043589904434929
0.8034186961423266	0.9269539548183722	1.0043131492826878
0.8035067654033885	0.9269512770457317	1.0043550382302933
0.803493779222119	0.9268114442077989	1.0044140306106215
0.8035296532138736	0.9269623996700995	1.0043769626779682
0.8036379236028405	0.9270162240183965	1.0046778998357127
0.8033980665122826	0.9269377433845497	1.0042938013382265
0.8035736540557266	0.9269526736331634	1.0044282315049977
0.8035547056429033	0.9270619398231699	1.004566491819999
0.8035142379018068	0.9268945443907067	1.0043839573931692
0.8034804199742175	0.9268527102405537	1.004264957117038
0.8033932253922643	0.9268337196200713	1.0042549905831342
0.8035922172424184	0.926915545794116	1.0043989886960003
0.8036046941556472	0.9269142513972507	1.0044656458675694
0.8035194637485393	0.9268420332464046	1.0042295292702648
0.8035634830462929	0.9269197981712394	1.0043775134459978
0.8035427347642895	0.9268945631879908	1.0044222004967247
0.8036119033482949	0.9269359551068959	1.0043955339462756
0.8035741253028772	0.9270396442541059	1.0044497543346262
0.8035595904755691	0.9268849149462419	1.0042990219303392
0.8034571479041517	0.9268927599323404	1.0044256272395973
0.8034087153103819	0.926874952329594	1.0042074934203389
0.8035579602255823	0.9268785309744749	1.0043613066710864
0.8035192812066594	0.9268564996782662	1.0042208031595712
0.8035467433872768	0.926854677913604	1.0044119654791328
0.8036660691503391	0.9269843632021979	1.00466053697107
0.8035756607335629	0.9269373261295702	1.0043104332507107
0.8035601390902143	0.9269510214276493	1.004299503289363
0.8035240839505365	0.9269268881855102	1.004385503728548
0.8034432212274251	0.9269838063900223	1.0043200175822486
0.8034916504104924	0.9269046044833991	1.0043515754709578
0.8033692512431803	0.9268472924084595	1.0043861978854949
0.8035625321010322	0.9268580647270965	1.004436226970497
0.8034992568559413	0.9268998722423897	1.0043138499630444
0.8034275601450691	0.9268103156052375	1.004351441345447
0.8034980834532178	0.926905588548362	1.0042454792527196
0.8035044756145642	0.9270398901799007	1.004498268898797
0.8035688825604931	0.9269732881439976	1.004388364017806
0.8035234422388087	0.9269209030054628	1.0042628960189128
0.803409799179488	0.9268937019017232	1.0043448988619208
0.8034807229648548	0.9268231855531607	1.0042678164992478
0.8035181933050508	0.9268679055320238	1.0043187407000034
0.8034668655215988	0.9267947573980279	1.0043928575563932
0.8033494731408631	0.9269679225976403	1.0041988387202538
0.8034470998870049	0.926862586160104	1.004260512717665
0.8033977569340902	0.926882867646123	1.004357012467428
0.8034750277517322	0.9268066857841757	1.0043102869627865
0.803404098994589	0.9268313298784991	1.0042778017344187
0.8034533594059097	0.9268656861190322	1.004341349732541
0.8033391893944567	0.9268050529851247	1.0043145539066072
0.8034317702620906	0.9269055945487478	1.0043684567612357
0.8034953259440519	0.9268931559338605	1.0043389089656858
0.8034574345514358	0.9268582548068022	1.0042931120468979
0.8034625327736189	0.9268830388170488	1.0042965916060789
0.8033778010725672	0.9268283076917705	1.0043782566407273
0.8034595547099468	0.9267772000401561	1.004427734733562
0.8034035174087626	0.926765616750241	1.004240003203373
0.8035065235081164	0.926808576287086	1.0042814090183037
0.8036263233095274	0.926857332329727	1.0044579432319296
0.8035308960362857	0.9268545577014528	1.00439198922547
0.8034732823070379	0.926921379037487	1.0043550057461925
0.8034722132619495	0.9268916505165659	1.004248961549741
0.8035233340106402	0.9268771239714556	1.0043527563313053
0.8034104724506066	0.9267911823343957	1.0041327707233763
0.8034123833103012	0.9268050271226417	1.0042054952541482
0.8034381170489271	0.926827013325926	1.0043108286512439
0.8034331073366527	0.926871500413412	1.0042711953247114
0.8035280727227436	0.9269633264524311	1.004390471016937
0.8033946440257999	0.9268045926088528	1.0041831715370029
0.8034505332444196	0.9268446028303009	1.0042578377982923
0.8034787182606863	0.9268060699368277	1.004468230406996
0.8034966587710295	0.9268498172509338	1.004195254538271
0.8035655276864226	0.9268596242444801	1.004435378382419
0.8034384887220674	0.9268674805526711	1.0042877197269597
0.8034313385521644	0.9269017587420111	1.0042828972706903
0.8035397080581943	0.9268796553081127	1.0043618223643336
0.8034211643436073	0.9269019751044737	1.004385972378728
0.8033927530422403	0.9269042558656008	1.0045298127407905
0.8034954045331082	0.9268583387617879	1.0044648961151215
0.8033454020054294	0.9268073833922419	1.0043273223468205
0.8034775287397997	0.926838474439506	1.0042544186765368
0.8034447677904	0.9268376972505151	1.004323954133853
0.8033864040558264	0.9268338458979679	1.0041122193931085
0.8035130872002754	0.9268581688484487	1.004280206092279
0.8034002152338159	0.9267942868603419	1.0042939643358773
0.8034523628632865	0.926823581611012	1.0043392112174234
0.803470892436312	0.9269100693426	1.0043449789165753
0.8036064287959062	0.9270232280681285	1.0043705218208676
0.8035360344223135	0.9268547312276781	1.0044281893353681
0.8034728730070152	0.9268698500137111	1.004459617144589
0.8035137825647198	0.9268690579102046	1.00443968083272
0.8034519042965697	0.9268511999066364	1.004286035328637
0.8036065260352164	0.9268907273335358	1.004439799564502
0.803530482902869	0.9269240697636265	1.0043388022729176
0.8035032283394156	0.9269109698531077	1.0043504017519107
0.8034765005774331	0.9269970876450127	1.0043728951035082
0.8036336867243463	0.9269326783818822	1.0044387127457182
0.8033801088160601	0.9269215326400395	1.0042470905022947
0.8034198461252304	0.9268692001033046	1.0043334692752959
0.8034380990344314	0.9267798455063206	1.004329533512433
0.8035661844103391	0.9268536852778149	1.0043828749791326
0.8035276636019033	0.9268783794318952	1.0043518844220203
0.8034508058469932	0.9267827586323448	1.004289456982485
0.8035450679545539	0.9269175971579787	1.0044221379233849
0.8036569058957302	0.9269263275879807	1.004509477591976
0.8035849760390036	0.9269623875868618	1.0042850845453037
0.8035483050222967	0.9269789016836493	1.0042825212377324
0.8034995860044695	0.9268430483456511	1.0042078326123212
0.803530196697259	0.9269042346599329	1.0044678432888692
0.8034748705200239	0.9269234304711415	1.004421444715992
0.8036498682045257	0.9269058176456403	1.0043570688102055
0.8034541210896091	0.9268301340496726	1.0042022849466208
0.8035725378015475	0.9269197319169133	1.0043419698426466
0.8034436507555109	0.9269274376734955	1.0042846768461449
0.8035672579972162	0.9268163842990123	1.0042405420478553
0.8034802938462282	0.9268781639209819	1.0043264202126505
0.8034969727760949	0.9268624514727569	1.0043807270904292
0.8034227639837064	0.9268039956111027	1.0042555667768043
0.8035167604695105	0.9268378237159811	1.0043516906528904
0.803465325150976	0.9269105480315025	1.0042689209716944
0.803513798117397	0.9268906731361609	1.004362713198302
0.8033562968708401	0.9268382080550605	1.004244935407486
0.8035438915707273	0.9269241696510134	1.0044479443181589
0.8034196696065234	0.9268726089011796	1.004339785305474
0.8034569328812963	0.9268885454908867	1.0043426031924343
0.8035033101879834	0.9268580252721276	1.0043287537360546
0.8035053963282732	0.9268617362946775	1.0044321133404053
0.8034311427546804	0.9268616767771581	1.0042920885483353
0.8034848742600608	0.9268073459284	1.0042934450007661
0.8035108338329382	0.9268920705148512	1.0043375123765725
0.8034803036295923	0.9269025673834278	1.0043002306461064
0.803534552831454	0.9269014562937922	1.0044741605173366
0.8034836102070115	0.9268999246159143	1.0044002970109027
0.8033886009146196	0.9267797273323211	1.0044014303181368


==> anc/GWU_THREEPI/L4848_P000_B1g_jknife.tsv <==
0.8504971391155722	0.9008003591924464	0.9265572442115645
0.8504254240214828	0.9007188582877138	0.926379291977812
0.8504370203871557	0.9007227572974209	0.9263345761567714
0.8504962891236212	0.9007727383149738	0.9263482493715379
0.8506167729641754	0.9008597478785589	0.9263885240163371
0.8505662071604115	0.9008508353885173	0.926508157546061
0.8504690209740304	0.9007737372482262	0.9264212963929013
0.8505523086640223	0.9008584315555223	0.926474956478302
0.8505334114606419	0.9007769921266248	0.9264522881864701
0.850446272841581	0.9007758931619084	0.9264856447771792
0.8504160129075733	0.9007101766855874	0.9264022708961036
0.8505052982436121	0.9008302197922519	0.9263948290817545
0.8504830098819397	0.9007795679939812	0.9264240870183994
0.850520120701771	0.900807321145483	0.9263894005484503
0.8504371281696332	0.900736089439582	0.9264351622303985
0.8505410625033059	0.900852136917163	0.926431287551228
0.8504264527538333	0.900756485214442	0.926393706407559
0.8504545696253242	0.9007713439074589	0.9263688170834591
0.8505305339576917	0.9008344690400527	0.9264482717611959
0.8505347475916222	0.9008199835649923	0.9264924831725599
0.8505892420330337	0.9008840764773334	0.9264059899899137
0.8504856017163158	0.9007657854305674	0.9262462382829812
0.8505009266443659	0.900829028563537	0.9263258853533416
0.8504586152712793	0.9007993062477638	0.9263829064473894
0.8504435343004274	0.900753218841017	0.9263475931300754
0.850457712522405	0.900807431037763	0.9264023006937036
0.8504791537375004	0.9008125261469969	0.9264046459769969
0.8504185870600253	0.9007563927802015	0.9263686400576618
0.8504395758399566	0.9007215168550066	0.9264139465603562
0.8505272813318456	0.9008088242065068	0.9263916121883811
0.8504788457047394	0.9007959462040572	0.9264241447562708
0.8503916779500632	0.9007121052568124	0.926473741673349
0.8504535038992013	0.9007816580329936	0.9263904386938923
0.8505185669698012	0.9008355039032981	0.9265059516749194
0.8504366494351978	0.9007164268314642	0.9263483825957227
0.8504548590627191	0.9007695325807288	0.926471706054851
0.8504314426326709	0.9007486222080923	0.926450117780965
0.8504469093000453	0.9007416636036375	0.9265391543211974
0.8505063556044717	0.900813091518209	0.9264015360700264
0.8505226539630012	0.9008534108402491	0.926351704827085
0.8504550370890053	0.9007877528475537	0.9264223833864141
0.8504895369311396	0.9007760386217456	0.9264157599593273
0.850622456963616	0.9009324238773831	0.9264784333364197
0.8505686962949208	0.9008662690868587	0.9264775026940367
0.8504753724939449	0.9007745917265757	0.9264762680971724
0.8505198605528731	0.9008134506518118	0.9264230203097559
0.8504509491902995	0.900769976724482	0.9264394201077842
0.8503368750264925	0.9006570868596064	0.9263454915769563
0.8504384568582504	0.9007394280405618	0.9263116091987211
0.8504337563664647	0.9007268188136867	0.926417625165382
0.8504345759306626	0.9006838692442959	0.9263023458225423
0.8504529196164178	0.900783105651764	0.9264647768093005
0.8505526910379545	0.9008349489573706	0.9265411912840978
0.8505414150624367	0.900844466664583	0.9265826799653696
0.8505336105074499	0.9008577657457978	0.9265107085698058
0.8504095651889357	0.9007345251612522	0.9264543577185751
0.8504916971931759	0.9008155017357454	0.9264511738485303
0.8504588746639805	0.9007728274319129	0.9265481873640089
0.8505486890292765	0.9007841093611252	0.9265290208684858
0.8503891826051331	0.9006882134690802	0.9263798346054721
0.8504183174479931	0.9007350794853197	0.9263743489376286
0.850495489599878	0.9007855574166982	0.9264105240420233
0.8505099101143814	0.9008456419279295	0.9264860741061004
0.8504830953498144	0.9008000870281577	0.926401343321436
0.8504662035109792	0.9007490748766189	0.9263450686029063
0.8505285424405622	0.9008342992894193	0.9265519779498462
0.8504441882509667	0.9007675403808549	0.9263720777756284
0.8504845929916586	0.9008116625493096	0.9264367312085313
0.8503900261059731	0.9007071252260055	0.926329920501085
0.8504742170439484	0.9007633294979976	0.9264143492622275
0.8504105336798574	0.900686026676349	0.9263195096584934
0.8503994739417052	0.9007304966551428	0.9263750730422691
0.8504908059299627	0.9008058708164123	0.9264131884006866
0.8505819127812662	0.9008356244423701	0.9265461225897768
0.8504796211825506	0.9008080794838916	0.9264828369099912
0.8504120125543456	0.9007340102435585	0.9263329329850104
0.8505393315346379	0.900851218916036	0.9264432709843105
0.8504126158678823	0.9007040094980093	0.9263577631419844
0.8504917374358459	0.9008060296282787	0.9264966809147025
0.8506173627357329	0.9009210125356812	0.9264887999247507
0.8505182041177712	0.9008149823225914	0.9264932905635707
0.8505460424680817	0.9008557251842879	0.9265019940989716
0.8504930090527328	0.9007924853400104	0.926405445989157
0.8504571474621714	0.9007598869353366	0.926423949775827
0.8504209337506166	0.90071873589841	0.9263367642383369
0.8505418987228721	0.9008287004937584	0.9263945963085669
0.8504722324680232	0.9007643248018955	0.926466334808877
0.8504985344190037	0.9008198429587545	0.9264360004642352
0.8504558958531239	0.9007814070446921	0.9263756529030971
0.8504699971222256	0.9007880805362075	0.926499917640103
0.85045412332004	0.9007431463429333	0.9263218274761205
0.8504987320215937	0.9007481954752611	0.926412854974411
0.8504992929447821	0.9008101704742618	0.9263858930765733
0.8505563195898784	0.9008457840935052	0.9265162893599941
0.8506033353003426	0.9009131422101867	0.9264341460092023
0.8505486532087957	0.9008687151792437	0.9264298349994111
0.8505288560869724	0.9008296713341308	0.926453264834432
0.8505517300231564	0.9008361177241707	0.9265477896450094
0.8504823817315914	0.9007710406573818	0.9265076965194938
0.8504983771623847	0.9008162236754775	0.9265292485603277
0.8503995482130182	0.9007184266891021	0.9263321624621396
0.850589896352747	0.9008525949204568	0.9264655490844831
0.8505755189131616	0.9008660055592707	0.9264903497633966
0.8505602158277346	0.9008280573515268	0.9265975476338376
0.8504791379279952	0.9007998301369442	0.9264392182482902
0.8504874616128513	0.9008476253326743	0.9263933478721154
0.8504643947982413	0.9007570234154358	0.9264224805544966
0.8505470722643513	0.9008403647338211	0.9264289434587796
0.8504945589649133	0.9008053963208548	0.9263933494185385
0.850480545972849	0.9007691512924658	0.9263741522483181
0.8504407820358123	0.9007420578220864	0.9262474673401867
0.8505627611693725	0.9009469271302398	0.9264594873422934
0.8505768849392448	0.9009046755571544	0.9263950984021527
0.8504777263796854	0.9008386813740213	0.9266623204795685
0.8505352815267416	0.9008764736990387	0.9264104240335367
0.8505350818245809	0.9008472058343518	0.9263665577658899
0.8504464665719422	0.9007961622676435	0.9263201263076509
0.8504873596849389	0.9008567550508041	0.9263145093370713
0.8505541133662022	0.9008780215280275	0.9263774201528497
0.8505739819517151	0.9008936853923124	0.9265490663962391
0.8504734057086585	0.9007692360050744	0.9263988753366971
0.8505030712654116	0.900797528974104	0.9263798348870886
0.8504655974473105	0.9007439937968617	0.9263735675359716
0.8505100046687714	0.9008323951619538	0.9264654021032457
0.85048901280606	0.9008137793389477	0.9263966927437038
0.8504597429804638	0.9007573689092323	0.9264426180103221
0.8504041919988553	0.9007142108798967	0.926347263655535
0.8505132090763389	0.9008374833080512	0.9264750211922839
0.8504379608847205	0.9007532771055775	0.9263714266155276
0.8504029387027797	0.9006965528107472	0.9263518364260296
0.8504563756245827	0.9007233806366033	0.9264459058873163
0.8504602999107229	0.9007816045963958	0.9264229505825438
0.8505627524934671	0.9008553079781226	0.9264320808040546
0.8504970001248591	0.9008128599587345	0.9264456073366132
0.8504852775833325	0.9008164241925782	0.9264076004782956
0.8504959706166878	0.9007819343611895	0.9264031554351154
0.8505713122597294	0.9009046555358812	0.9265431040130339
0.8504732218516566	0.9007723467369637	0.926407793389754
0.850488520769078	0.9008023456127267	0.9264240401079396
0.8504321415186652	0.9007466548111293	0.9264705492645136
0.8504039623567591	0.9006910169631809	0.9262883519361804
0.8504839810178971	0.9007626668918645	0.9264335581775754
0.8504452747210884	0.9007265190906001	0.9263776418607788
0.8504468992604263	0.9007772738499704	0.9263174182400016
0.8504418631773939	0.9007521000176452	0.9263409259911968
0.8504504965647486	0.9007492875792933	0.9263951667628653
0.85044383457516	0.9007408872154352	0.9264301590676082
0.8504824636616615	0.9007448338703782	0.9264058256951897
0.8504151110179875	0.9007346624943855	0.92642889999505
0.8504485731487521	0.9007467287892287	0.9263620710915519
0.8505033404087857	0.9008332573876153	0.9264318842140281
0.850371321836396	0.900720674340314	0.926297852418096
0.8504514397922371	0.9007936451200587	0.9264454136134338
0.8504975371262917	0.9008235770511767	0.9263771995469572
0.8505261080770383	0.900818437638235	0.9264327438766902
0.850515887974746	0.9008526753817162	0.9265625102120095
0.8504321348617383	0.9007027063119759	0.9262955426816736
0.8504654662245561	0.9008054830330349	0.9263496633053034
0.8505218650376608	0.9007879931156364	0.9263297223227693
0.850452908449585	0.9007436925461613	0.9264850056334197
0.850711246398004	0.9009867232011267	0.9264727419411493
0.8505324637430355	0.9008472095732938	0.926412058853243
0.8504206520989801	0.9007227508234006	0.9262929553377739
0.8505344680748579	0.9008193475661564	0.9263902256356169
0.8505071364409429	0.9008004275409985	0.9263740492805401
0.850511693976647	0.9007792284617925	0.9263893895858191
0.8505578512054499	0.9009061453375755	0.9264455003589771
0.8505539134765069	0.9008129620137617	0.9264778542426181
0.8505937454220633	0.9009236068158449	0.9265614606980196
0.8504324893831494	0.9007165016902644	0.9263848935796308
0.8505974652386006	0.9009003036369032	0.9264692839895401
0.8506474564589376	0.9009628481796204	0.9266765739606976
0.8505733784585794	0.9008226717805002	0.9265726062381763
0.8505617869802892	0.9008326229745965	0.926587805772832
0.8506398634248652	0.9008825116999128	0.9265214680272895
0.8505244096214548	0.9008637070673996	0.9265250074026419
0.8504678268017907	0.9007672604745744	0.9263639774889112
0.8504337197441262	0.900725546156545	0.9262881590234254
0.8505166429130926	0.900832769632031	0.926349971039148
0.850521885858428	0.9008287292794691	0.9264563993527689
0.850466262559139	0.9007287074659974	0.9264115857547635
0.8505058408692947	0.9008206979992137	0.9263436970496935
0.8504810986548801	0.90079622745896	0.9264469380562252
0.8505652485496344	0.9008587317183335	0.9264511814943052
0.8506095047633306	0.9009083527308231	0.9265093693535399
0.8504828583671984	0.9007828611516363	0.9264115658864616
0.8505184602541651	0.900847887372963	0.9263368136463547
0.85049476384069	0.9007715170388327	0.9264627819577421
0.8505224841458382	0.9008443194243837	0.926529670144188
0.8505094184536289	0.9008002365612682	0.9263918156579044
0.8505252008644332	0.9008110155010234	0.9263795882948898
0.8506146351521986	0.9008844036995435	0.9265479299089874
0.85063540595435	0.9009082023292742	0.9264598262407161
0.8505715858683102	0.9008371537209247	0.9263983250685043
0.8505335624186157	0.9008737751659371	0.9264847881229892
0.8506273653840515	0.9009653418604004	0.9264810750456566
0.8505337831811333	0.9008163907169675	0.9263523271930295
0.8504469354363579	0.9007845907862906	0.9263634939171831
0.8504965293419605	0.9008326889676707	0.9264344179346264
0.8505049298134298	0.9008038221738129	0.9263694546742858
0.8504238250068011	0.9007259285212134	0.9263448405951201
0.8505481949868879	0.9008252993793227	0.9264970345877652
0.8506125570442453	0.9009446229231621	0.9264802133283231
0.8505670011140302	0.9008814173420756	0.926485585448924
0.8505750286919486	0.9008848416161418	0.9264376408659325
0.8504974160166896	0.9007976281561728	0.9263686510382496
0.8504458584430101	0.9007355996905443	0.9262942972310096
0.8504640862069395	0.9007916159105865	0.926415224346868
0.8504290544294223	0.9007421172948398	0.9264652556080273
0.8505857947634422	0.9008577787463012	0.9263514983739317
0.8504821605476782	0.900795218374352	0.926516976905728
0.8505005997982055	0.9007754324756739	0.9264921663703507
0.8504058415502798	0.9006927253523268	0.926355500054305
0.8504533539129437	0.9007328292115869	0.926377158948881
0.8504802545001207	0.9007842367559894	0.9264149979958496
0.850394459089532	0.9007058025292999	0.9264201396686852
0.8504953845247382	0.9008510872925093	0.9265236189589852
0.8504875045971034	0.900834039725875	0.9264110568136293
0.8504635402472205	0.9007316791219456	0.926436404854806
0.8504933832694139	0.90079762893797	0.9263924157038795
0.8504307187906084	0.9007368922398591	0.9263722028567192
0.8504145840283948	0.900671499258509	0.926302553053081
0.850386822268049	0.9006796458641252	0.9264055002941761
0.8504171697728617	0.9007461130280415	0.9263878388863523
0.8504618621265587	0.900797620417749	0.9264770140646904
0.8504761069702059	0.9007899919385306	0.9264632126226621
0.8504988780683669	0.9008056757645669	0.9263783289416474
0.8504981439905934	0.9008329501674319	0.9264714382758791
0.8505230321693451	0.900811095369235	0.926517893690943
0.8504409365485548	0.900737153311286	0.9263196467438648
0.8504172252066959	0.9007411875810128	0.9263252025981132
0.8504252841286742	0.9007525032247025	0.9263926590577133
0.8504755449918482	0.9007621594136951	0.9263261910915916
0.850563325539226	0.9008492331477707	0.9266041305416701
0.8504317434183921	0.9007191631736626	0.9262817014587825
0.8504518004603229	0.9007693887480227	0.926348014815951
0.8504073006643734	0.9007122603909008	0.9264334931897318
0.8504631983644181	0.900751756526589	0.9263127926709354
0.8504843113467148	0.9008029462843669	0.926354357902102
0.8504471261952332	0.9007619037156908	0.9263582199076216
0.850504421931232	0.9007927017883945	0.9263838335729714
0.8504808817194154	0.9007937503108447	0.9264438433754344
0.850478266690195	0.9008246296051674	0.9264750807913676
0.8505219371644275	0.9008226041420798	0.9265366014075975
0.8504245688166674	0.900757374908892	0.926423842502971
0.8504106017242744	0.9006970372302489	0.9263650790364835
0.8504424962384403	0.9007480875212932	0.9263275124034117
0.8504195186435731	0.9007466922714489	0.92634772097897
0.8504761579809065	0.9007444402379372	0.9264774801740367
0.8504659456867825	0.9007829206857529	0.9264490796168728
0.850413677650781	0.900712536079884	0.9264536489251994
0.850437678517998	0.9007502305977791	0.9263995135435517
0.8505206394419191	0.9008292775836104	0.9263527071249649
0.8505854548170005	0.9008896230950075	0.9265441936131847
0.8504642982072199	0.9007690683042754	0.9264646722027543
0.8504692276130907	0.9007556941686012	0.9264577080155373
0.8504734715953213	0.9007750406326075	0.9264267506967421
0.8504373722508952	0.9007433602630187	0.9264325118434482
0.8504239817358076	0.9007891010029359	0.9265443733911781
0.8505366264736205	0.9008096374294109	0.92640475014392
0.850498916198021	0.9008169106437883	0.9264320673808422
0.8506087639102344	0.9009003835423756	0.9265579917813687
0.8505064967821002	0.9008810885562702	0.9265348573508978
0.8505795249695827	0.9008590087814499	0.9265995651632334
0.8504712701407441	0.9008130391424377	0.9265275634007235
0.8504094723912898	0.900704878488567	0.9263216177521425
0.8504959708984795	0.9007544604653458	0.9263349455923378
0.8504905969006898	0.9008005470421498	0.9264153668815739
0.8505603403254306	0.9007714399212111	0.9265795679337384
0.8505033359550076	0.9008104181177788	0.9264760139514643
0.8505791937518924	0.9009148145711029	0.926539727174249
0.8505391364194652	0.9009026556248834	0.9266145758653911
0.8506210479228309	0.9009158947396636	0.9264303306976517
0.8504403347128323	0.9007983921821606	0.9263319574470292
0.8504859951488706	0.900821781445822	0.9263891189348568
0.8505241263442305	0.9008177522087907	0.9263812888786457
0.850557824875001	0.9008551636710241	0.9264478624020709
0.8504353973183201	0.9006878125408818	0.926383077142504
0.8505871712490695	0.9008899629180398	0.9265359664518003
0.8505135881397107	0.900829991716601	0.9262471784060712
0.8504533933558716	0.9007253319266981	0.9263125411930049
0.85046746727039	0.9007852187133889	0.9263955538968006
0.8504523480626444	0.9007766439380461	0.9264484410647292
0.8504019394471283	0.9007268649793526	0.926369834958328
0.850438466908447	0.900741245483784	0.9263380877954952
0.8505209733404487	0.9007814909679676	0.9263405805372574
0.8505271811167718	0.9008047706573941	0.9264805883528777
0.8504759079275017	0.9007585790951762	0.9263638033854068
0.8505271564224715	0.9008369873173386	0.926443676326877
0.850461027795589	0.9007341549727688	0.9264357199069616
0.8505433902878825	0.900837528986062	0.926373808413903
0.8504964803301609	0.900780475449194	0.9264306885915404
0.8505431915030717	0.9008185766865148	0.9264752987106321
0.8505175755233898	0.9008000705944725	0.9263941526581375
0.8504476639424695	0.9007584921513112	0.9263112067907582
0.8504657219199857	0.9007800109723356	0.9264173464473536
0.8505082484210932	0.9007556392345896	0.9264461391090485
0.8504917609597173	0.9008139344618297	0.9265460704606917
0.8504745393093462	0.9007793348935658	0.9264670894279963
0.8503824443230692	0.9007049413156928	0.9263624935885012


==> anc/GWU_THREEPI/L4848_P000_B2u_jknife.tsv <==
0.9137323756976276
0.9136536741841949
0.9136451757623498
0.9137024918667244
0.9137335935915563
0.9137718359613083
0.9136964830529876
0.9137805695963453
0.9137616936925731
0.9136605568519126
0.913665793293963
0.9137288173698431
0.9137301419517886
0.913721580645917
0.9136739048577501
0.9137576299899691
0.913683659129826
0.9136947237906448
0.9137759481588702
0.9137406411439833
0.9137942197564268
0.9136808339637915
0.9137101254757092
0.9137057515657219
0.9136950344850145
0.9136782678089069
0.9137002680212873
0.9136342321224102
0.9136303975813994
0.9137202368055932
0.9137326837032256
0.913630207355054
0.9137036265201754
0.9137552200165459
0.913659380319539
0.9136783665942566
0.913661165290214
0.9136684315408872
0.9137552074725046
0.9137369472292712
0.913692256432043
0.913716867504617
0.9138251947657995
0.9137983050894011
0.9136713229425731
0.9137356706536378
0.9137062711900045
0.9135605801959844
0.9136663776744388
0.9136488904368493
0.9136413393986064
0.9136927263716688
0.9137824844814423
0.9137792659587387
0.9137851310633025
0.9136635365470628
0.913759566562823
0.9137257969026782
0.9137567805954742
0.9136139876929454
0.9136224806421896
0.9137164106757033
0.9137265527464984
0.9137172006912941
0.9136804418977467
0.9137696649313598
0.9136680594558748
0.9137108050819668
0.9136257761962007
0.9136971118721862
0.9136298728765505
0.9136442127379284
0.9137459225620426
0.9137409620364773
0.9137389244503747
0.9136384067386456
0.9137585466743937
0.9136528674274378
0.9137355538259464
0.913866139574655
0.9137682403583267
0.9137854452978057
0.9137156137263459
0.9137318941918909
0.9136395681775642
0.9137546847824939
0.9137055012688092
0.9137443073951492
0.9137012379991407
0.9137066422521055
0.9136622886602273
0.9137147142166225
0.9137277539057823
0.9137750096235858
0.9138582858455254
0.9137810168840449
0.9137488150352518
0.9137834903344817
0.9137251508389453
0.9137367780753914
0.9136430294840843
0.9138065251329596
0.913789722298856
0.9137847158328214
0.9137129276297065
0.9137576112485166
0.9137007194942623
0.9137839662697237
0.9137362849198719
0.9136977325551616
0.9136647747674216
0.9138219953029048
0.9138201393091364
0.9137108218800472
0.9137648572383312
0.9137464433984522
0.9136802451653757
0.9137377296609235
0.9137776112443412
0.9138139724522536
0.9136715706969433
0.9137299668266853
0.9136948518855877
0.9137504879428491
0.9137149113163762
0.9136818441388457
0.9136502816423242
0.9137628003322863
0.9136770978247033
0.9136350059205643
0.9136494927441937
0.9136864030232731
0.9137839591082088
0.9137623098964841
0.91371018155004
0.9137182580368124
0.9137690515010323
0.9136926613393475
0.9137204636097572
0.9136785232385826
0.9136101303706342
0.9137118682886218
0.913667352608368
0.9136984734851539
0.9136671537080308
0.9137046697031678
0.9136755263489325
0.9136880996918109
0.9136578213483922
0.9136636168265362
0.9137478449736672
0.9136199804706405
0.9137180944568251
0.9137111418729148
0.913705608591226
0.9137330908347943
0.9136720392287104
0.9137008269319613
0.9137504234591706
0.9137098044255086
0.9139348994049111
0.9137562114972292
0.9136630711814793
0.9137124789912213
0.9137190083148911
0.9137020150023301
0.9137925123025099
0.9137873352301614
0.9138326069826034
0.9136772952698847
0.9138244802775733
0.9138744055029795
0.9137881782532421
0.9138071454781723
0.9138250813478596
0.9137975834423453
0.9137002356004116
0.9136555952908314
0.9137568207651167
0.9137715207892048
0.913684134447615
0.9137399575806032
0.9137197067174008
0.9137723325572441
0.9138938268699726
0.9137123136268733
0.9137386629398789
0.9136620764562509
0.9137398529202998
0.913711899494734
0.9137001840990674
0.9137942460673475
0.9138242911525205
0.9137813570330842
0.91376566288531
0.9138285291350211
0.9137523733744576
0.9136543696808299
0.9137132614357094
0.9137215732353974
0.9136509088951296
0.913760219505049
0.9138855146171432
0.9137853895764806
0.9137793027868241
0.9137255467504569
0.9136673874918498
0.9136872038965759
0.9136693148382807
0.9137821040583838
0.9137322158710303
0.9137156896084335
0.9136602475429331
0.9136854855163972
0.913725098466733
0.9136341370666766
0.9137498228251599
0.9137501316178736
0.9136902353309612
0.9136944649118957
0.9136529939948657
0.9136215880035866
0.9136202855020489
0.9136354174363459
0.9136770203259167
0.9136967458691693
0.9137361720291668
0.9137422558970447
0.9137631037469334
0.913669914539411
0.9136671611759922
0.913658899151666
0.9137257392684054
0.9137977889817563
0.9136482146713275
0.9136937611912374
0.9136723911926911
0.913683821892709
0.9137205628152245
0.9137053527557218
0.9137215532784919
0.9137266234822098
0.9137409005330643
0.913764378385876
0.9136836893474655
0.9136085570942022
0.9136809742722523
0.9136742128551599
0.9136819163554315
0.913694771940123
0.913644036180051
0.9136742779760585
0.9137597576235845
0.9138053213147039
0.9137059957557017
0.9136668738015729
0.9136896343921592
0.9136739299720019
0.9137567895864873
0.913747796711901
0.9137422427504379
0.9138401114732013
0.913734326150494
0.9137845342023899
0.9137341146628994
0.9136338298259893
0.9136808987744754
0.9137007380231069
0.913677213796304
0.9137540327407446
0.9138063700653344
0.9137970918470367
0.9138580176553437
0.9136973280381828
0.9137283768922098
0.9137294976152258
0.9137789871902838
0.9136323334816101
0.9138053846391917
0.9137325685106391
0.9136832017502095
0.9136986949688634
0.9137192840194353
0.9136316898091785
0.9136595581483039
0.9137109825790398
0.9137387192604652
0.9136940751097744
0.9137730108228881
0.9136935277072528
0.9137513688589232
0.9136964564757002
0.913753251307134
0.9137327454295109
0.9136752379247818
0.9137173755318541
0.9137157088436046
0.9137416727162161
0.9137013402718565
0.913624833399972


==> anc/GWU_THREEPI/L4848_P000_Eg_jknife.tsv <==
0.919786965393308
0.919731382552803
0.9197409998442831
0.9197879198039338
0.9198178123234497
0.9198666840432166
0.9197877659494562
0.9198644892396859
0.9197567701100505
0.9197513523764065
0.91971738052137
0.9197725279698947
0.9198026036862915
0.9198100284729187
0.919778443136468
0.9198841220150565
0.9197581226059184
0.9197658564596616
0.9198893420269655
0.9198101178274307
0.9198602709605949
0.9197333146114511
0.9197572323234067
0.9197616555263958
0.9197124263230008
0.9197901038486276
0.919757710844293
0.919695973839009
0.9197619820081375
0.9197884894510654
0.9197990193480365
0.9197244328469172
0.9197584089487522
0.919801866618185
0.9197350828717732
0.9197175150294978
0.9197189930527099
0.9197363339855636
0.9198911907189663
0.9198500323662403
0.9198142795982404
0.9197552350794537
0.9198720127753353
0.9198358134048665
0.9197958666168505
0.919839325338423
0.9197989328389676
0.919677334645432
0.9197502140018436
0.919788815823492
0.9197461804313793
0.9197307024009608
0.9198527752770318
0.9198255289805977
0.9198925019860145
0.919747730132077
0.9198642089701308
0.9197107023788481
0.9198089869579947
0.919690609267969
0.919708123903938
0.9198057306477267
0.9198137799772109
0.9197783191029308
0.9196935580479499
0.9197903225786848
0.9198001110527286
0.9197771941703518
0.9197489998334618
0.9197660451267796
0.919716053902514
0.9197417694982576
0.9198087399739798
0.9198600457718272
0.9198485878158229
0.9197178818413724
0.919827804115342
0.9198132207629801
0.9198119142650889
0.9198555180772374
0.9198274442184767
0.9198722356238644
0.9198356511652845
0.919835595924843
0.9197457172167346
0.9198106637710511
0.9197678476224228
0.919818600808018
0.9198061508550961
0.919766431114253
0.9197978396733035
0.9198059605500568
0.9198046015606806
0.9198776816673856
0.9199117354912129
0.9198565192811153
0.9198653570344617
0.9199072346326732
0.9198425147535351
0.9198595391028663
0.9197181258856688
0.9198502058257781
0.9198990990300163
0.919881619746335
0.9198702615333462
0.9198511219209895
0.9197657391295391
0.9198226596516446
0.9197685127212474
0.9197861231083195
0.919713274762391
0.9198709368070022
0.9198683641255061
0.9197542092316452
0.9198011821272039
0.9198735287076236
0.9198280957661359
0.9198296157458409
0.919819178464109
0.919838932428633
0.9197843857512658
0.9198494202312835
0.9198290955241204
0.919804139695404
0.9197924738064606
0.9197812237128092
0.9196999575320542
0.9197892706056126
0.9197626694273686
0.9196903846364087
0.9197638129293519
0.9198072077848539
0.9198325817121262
0.9198390605754675
0.9197053423370937
0.9197791704899813
0.9198889837618931
0.9197597187314754
0.919816945432141
0.9197805616953245
0.9197351623030106
0.9197958129301992
0.9197700414932539
0.9197810124761724
0.9198053006665198
0.9197668211348493
0.9197526863998268
0.9197382177488688
0.9197814155622878
0.9197100658906667
0.9198440672093569
0.9196922027256221
0.9197939327865978
0.9197564806657034
0.9198138818210417
0.9198093558330989
0.919728798147054
0.9197645747094212
0.919749866460484
0.9198235082872769
0.9199629894519559
0.9198473843873665
0.9197302244061488
0.919828144649004
0.919778105043179
0.9198038696738476
0.919856931690471
0.9198556105513715
0.9198459526778298
0.9197131019365107
0.9198525915255733
0.9199280698983282
0.9198320482678518
0.9197824351874
0.9200038279474836
0.9198480697612361
0.9198057624235542
0.9197539173956392
0.9198005932047739
0.9198314735799378
0.9197099679536065
0.9198024877992576
0.9198376723614038
0.9198310699537189
0.9199052732693432
0.9197883887551115
0.919821404389441
0.9197670037542711
0.9197945614043529
0.9197935649356693
0.9197835371152047
0.9199532737121486
0.9198487122414163
0.9198638546936829
0.9198377243048645
0.9199382753008499
0.9198022578977938
0.9197876330985056
0.9197492937570869
0.9197794259921453
0.9197220475742747
0.919765932661609
0.9198899692436685
0.9198642569429715
0.9198262677413214
0.9197956199881193
0.9197417779872497
0.9197885112294302
0.9197503371932252
0.9198674302802415
0.9197849443897079
0.9197958491466507
0.9197241632580186
0.9197505714644315
0.91981184385577
0.9197053858078551
0.9198630224245369
0.9198233441092392
0.9197351769157383
0.9197648679355244
0.9197739783446146
0.919689430665714
0.9197034664180439
0.9196990630937301
0.9197916173003843
0.9197730824162886
0.9198358341908801
0.9197647086330202
0.9198301759724778
0.9197205051466854
0.9197265877568581
0.9197494139413067
0.9197817863558964
0.9198106159236504
0.9197159693912061
0.9197595280183217
0.9196878280392566
0.9197873749768494
0.9197655477458764
0.9197396230391456
0.9197893530461843
0.9197296603716302
0.9197968424151244
0.919797930056591
0.9197752941548935
0.9197890380661619
0.9197573445846036
0.9197436798597233
0.9197371423893329
0.9197389077930342
0.9197488629965084
0.9197266346529818
0.9198597199183578
0.9199219590758922
0.9197566818669264
0.919772571446374
0.9197953437032764
0.9197530284118104
0.9197171763125157
0.9198311213880519
0.9197964057199591
0.9198789556158726
0.9199256921298959
0.9198146802660025
0.9197734871191202
0.9197247085105401
0.9198626372174601
0.9198535664462805
0.9197271571558917
0.9198386316865098
0.919819065055913
0.9198048845010872
0.9199157675641452
0.919748821614226
0.9197930827692661
0.9198477174727835
0.9197980953804016
0.9197169837516525
0.9198869993656225
0.9198454666041843
0.9197363987169319
0.9197532078923667
0.9197519825008982
0.9197167811667021
0.9197682653905215
0.9198050799547366
0.9198130033460747
0.9197900810571086
0.9198488374087103
0.9198405467642703
0.9198277858228715
0.919785828874175
0.9197532375210115
0.9197488013005876
0.9197436036269041
0.9197864668221015
0.9197446894288561
0.9197978270547139
0.9198276982378357
0.9197150227506952


==> anc/GWU_THREEPI/L4848_P000_Eu_jknife.tsv <==
0.9005868753812521	0.9145680878678459
0.9005291151970568	0.9144614141327987
0.9004441193438257	0.9143989097442232
0.9005511493076606	0.9144682589438867
0.900612222881267	0.9145535416688665
0.9006103070621301	0.9145980867421291
0.9005969781340127	0.9144481888451486
0.900665071946085	0.9146425408695305
0.9005270756520969	0.9145112001090054
0.9005650740291047	0.9144220008151751
0.9004893782560702	0.9144026384951185
0.9005392180536452	0.9144706386371045
0.9005844672339306	0.9145324987188836
0.9005611303492428	0.9145771922729291
0.9005609945547558	0.914499575403067
0.9006298788750915	0.9146298335669149
0.9005471085974064	0.9145281454226095
0.9005506752657362	0.9144865467740968
0.900638465549198	0.9146466868997362
0.9006008120050553	0.914614525780046
0.9006088842522008	0.9145550841616373
0.9005612236389112	0.9144615707451981
0.9005782569847576	0.9145305439232712
0.9005659007854613	0.9144652176707476
0.9005271288875184	0.91450835551796
0.9005354984699658	0.9144563018724652
0.9005178342572278	0.91449261831677
0.9005075893074708	0.914461989589791
0.9005272566761017	0.9145369859951685
0.90053038768317	0.914512659725599
0.9005747862961064	0.9145409421557817
0.9005826465389409	0.9144255785067872
0.9005621532254097	0.9144473517500166
0.900563970643102	0.9145294397438917
0.9005334897551673	0.914463453639613
0.900561527484952	0.9143730741181991
0.9005125205924954	0.9144718003394013
0.9005596375595174	0.9144522984118124
0.900605124980663	0.9146066160748394
0.9005734070155403	0.9145662183172487
0.9006080972997472	0.9145056468947826
0.9005712175183179	0.914454357166669
0.9006284921968432	0.9145467476208037
0.9006554045346056	0.9144861338473943
0.9006397014399568	0.9144670386732205
0.90058809299292	0.9145072993290017
0.9005651865626458	0.9144855123935165
0.9005083776039469	0.9143667603089284
0.9004978956677513	0.9145099907932638
0.9006187097240266	0.9145236202708216
0.9005024383624894	0.9145239957694729
0.900544462285661	0.914484403550953
0.9007030071404553	0.9146098568472933
0.9006209955128197	0.9145181042243464
0.9006416677038344	0.9145441350775939
0.9005504950763552	0.9144610035317744
0.9006511139932688	0.9146749167780978
0.9005591269624326	0.9143912068282039
0.9005964312564999	0.9145864382942067
0.9004969353046012	0.9144312740141901
0.9005268779469401	0.9143794245730537
0.9005554752212673	0.9145067944947141
0.9005811587219684	0.9145711681050861
0.9005442328705308	0.9145590200772271
0.9005291307465199	0.9144972998352805
0.9006074636897508	0.9145618466957616
0.9006003079776022	0.9144497303042743
0.9005463360305926	0.9145216789155791
0.9005418191442771	0.9145267138302038
0.9005778728907347	0.9145260845776565
0.9004868363750159	0.9144588293099629
0.9005394737678364	0.914526149483074
0.9006080475665158	0.9145846559732711
0.9006636971556273	0.9146547262772762
0.9006259444722399	0.9145701178907004
0.9004974470339449	0.9144966542768639
0.9005767272705305	0.9145314436777844
0.9006070343867421	0.9145704407017227
0.9006484008678137	0.9145941613181894
0.9005973273214519	0.9145422556326966
0.900600306531895	0.9145546168976868
0.9006180996331855	0.9146861391716872
0.9006530093339686	0.9145845672034861
0.9005641555400934	0.9145836859453281
0.9005188444236484	0.9144528899300296
0.9006128766363716	0.914526787428023
0.9005809465071929	0.9145428835470446
0.9005718214515507	0.9145911391183685
0.9005871844936434	0.9145852883967402
0.900610189898128	0.9144784675380989
0.9005575878025402	0.9145752499276908
0.9005650218129023	0.9145431958736628
0.9006013216646439	0.9145307486102381
0.9006633456816319	0.9145459778842293
0.900645974008445	0.9146900118333712
0.9005883569674595	0.9145683693777855
0.9006065477955585	0.9145784991907341
0.9006513661506637	0.9146185973680191
0.9006199999350526	0.9145623986479278
0.9005974138571493	0.914573578328922
0.9004939138660195	0.9144290843477669
0.9006313202186784	0.9146180427616266
0.900675425192155	0.9146960257173871
0.9006596857379693	0.9146123802313355
0.9006102611217666	0.9146341834380433
0.9005761848558126	0.9145028758698415
0.9005115516620521	0.9145364158311798
0.9005725271429527	0.914543262504664
0.9005239548821822	0.914498244360334
0.9005413067206659	0.9144909508530799
0.9004704425964263	0.9144594433527513
0.9006162778485391	0.914639642168763
0.9005885424488925	0.914574997130898
0.9006261530403373	0.9144035353498936
0.9005733869033125	0.9144822417807436
0.900634967143887	0.9146366445331069
0.9005575309455793	0.9145531244015956
0.9005473143536259	0.9145542317459673
0.9006142492178354	0.9145649178555258
0.9006644652123925	0.9145809749039053
0.9005601371484119	0.9145939009961197
0.9006267541666138	0.9145903905994566
0.9006222626756332	0.9145966740775322
0.9005908781190783	0.9145531612400621
0.9005929614890615	0.9146054695690627
0.90055976886722	0.9145152070557352
0.9004878179266422	0.9144224616678437
0.9006349101192597	0.9144998622499794
0.9005714077357025	0.9145133960457293
0.900474563960014	0.9144082221906633
0.900557154459897	0.9145062460289229
0.9006229363624073	0.9145579128171548
0.9006166250276113	0.9146389736486876
0.9006227243819439	0.9145747971908808
0.9005155808062348	0.9144465854761752
0.9005635734207174	0.9145418171698876
0.9006226010497703	0.9146495392184655
0.9005394466917238	0.9144842680016536
0.900602778850122	0.9145721651153583
0.9005824670106	0.9145428163191831
0.9005159724922471	0.9145353129024257
0.9005363018132931	0.9144813020425514
0.9005427635793146	0.9144618652489888
0.9005218040584998	0.9145240492274553
0.9005468309100307	0.9145458060668444
0.9005231565245948	0.9145165582533435
0.9005561385319105	0.9144532581521763
0.9005633686487902	0.9145011330624586
0.9005056440681394	0.9145053771282688
0.9005161750230551	0.9144930020402626
0.9005649339250104	0.9145459200343777
0.9004205688693846	0.9144078513307586
0.9005371096685076	0.9145151458179926
0.9005166165082674	0.9144525580830863
0.9005774103395331	0.9145345694725038
0.9006278088026521	0.9144900913206009
0.9005395294113241	0.9145291364107416
0.9005678644025565	0.9145644787315028
0.900503187381251	0.9145114267515672
0.9006107610199053	0.9146115293023549
0.9007831585519839	0.9147472833966576
0.900646529061112	0.9145908812188618
0.9004936849559402	0.914533695762678
0.9005904388188015	0.9145664078782635
0.9005650836216846	0.9145418532852727
0.9005728882313188	0.9144979459367415
0.9005909926640332	0.9145801354967387
0.9006455060115139	0.9146002092434256
0.900573006566218	0.9145486657463693
0.9005495172201867	0.9145088992787991
0.9006413518090117	0.914620033753174
0.9007464258739303	0.9145766518763173
0.9006881311911729	0.9144736703634729
0.9006017531013529	0.914492927258322
0.9007303171624559	0.9147716174535073
0.9006017030981847	0.914589123063487
0.9005883914611262	0.9145406297036397
0.9005393242148844	0.9144727828077147
0.900571596388695	0.9145131218355662
0.9006075435086349	0.914554223933576
0.9005081651175829	0.9144700789609047
0.9005939473857387	0.9145769934314104
0.9005974498735907	0.9145337776604824
0.9006373612666307	0.9145669905041723
0.9006260753662211	0.914589497468621
0.9005436051845825	0.9144841389846108
0.9005735689279641	0.9145836810040927
0.9005741155778809	0.9145416649612824
0.9005964629293258	0.9144967077933661
0.9005402199492097	0.9145369456305646
0.9006290697570283	0.914585297068543
0.900764915957407	0.9147330859780303
0.9006889099811283	0.9145555080659699
0.9006423622761961	0.9146342324173251
0.9006514910093696	0.9145647113684375
0.9007336160904338	0.9146448700284019
0.9005964715012565	0.9146033568146185
0.9005760842570935	0.9145967954498435
0.9005206411782842	0.9144885529596458
0.900551831137325	0.914539778734619
0.9004811643594406	0.9144448140864505
0.9005410966094061	0.9144742225164807
0.9006897333285757	0.9146793000735941
0.9006146974445666	0.91461460257134
0.9006211603463989	0.9145853659112987
0.9005575971189793	0.9145683905104911
0.9004868124061465	0.9144800091113795
0.9005566686989463	0.9144733902088036
0.9005439858583645	0.9144672043100812
0.9005679468195815	0.9146399472489366
0.9005682623370842	0.9145266877462499
0.9005773979826591	0.914488415445349
0.9005110901266534	0.9144282007677682
0.9005741526668622	0.9144577469743275
0.9005973057518845	0.9145509684742513
0.9005321335061246	0.9144074144787482
0.9006946478696654	0.9145734686978397
0.9006001154658753	0.9145530704082827
0.9005362905307168	0.9145221364020248
0.9005313532122022	0.914505199791794
0.9005598337816197	0.9145276320479898
0.9004961775896906	0.9144404612056161
0.9004787858348927	0.9144411170725993
0.9004664360242566	0.9143943595180124
0.9005861016198766	0.9145682283412563
0.900567693854195	0.914492513256438
0.900596464155237	0.9145260165950462
0.9005993536605962	0.9145386342417663
0.9006157331707938	0.9145404897362205
0.9004962445282692	0.914489608177661
0.9005115968477476	0.9144227184384276
0.9005745866059549	0.9144711453407272
0.9005560370965929	0.9145256511530026
0.9006231705932797	0.9144048598256133
0.9004674573778523	0.9144952907977816
0.9005369797694845	0.9145402362646108
0.9005095977543935	0.9143609363935721
0.9005283594791531	0.9145180986103256
0.9005497881768316	0.9144764439407329
0.9005216796430642	0.9144761941227154
0.9005369449148966	0.9145860716165499
0.9005370914891204	0.9144343561860014
0.9005666730149037	0.9145442451110697
0.9006105773556783	0.9145644106969553
0.9005480215393279	0.9145146908513848
0.900521554917667	0.914516939475457
0.9005325052628426	0.9145145351398659
0.9005205953428874	0.9144614825791565
0.9005136999565482	0.9144796373229656
0.9005423638439753	0.9144840352764158
0.9005330129478489	0.914447439022406
0.9005512353199207	0.9144542739484742
0.9005873963722115	0.9146374621828104
0.9006488999755794	0.9146491541612166
0.9005449606270658	0.9144993202020821
0.9005613115562394	0.9145851085070383
0.9006102046557837	0.9144932354979735
0.900588813168832	0.914497762164767
0.9005853796036766	0.9144627458090542
0.9005947811541558	0.9145933363865796
0.9005656438347226	0.914485626178883
0.9006427651892187	0.9146167530175555
0.9007245987591045	0.9146222658312985
0.9006768496416531	0.9145862111434309
0.9005974505495514	0.9144926067220647
0.9005177550980973	0.9144660155601411
0.9005702665580257	0.9146226002732503
0.9005673151882623	0.91457859048611
0.9005103270678655	0.9144602465398777
0.9006323263391272	0.9145860228344491
0.9006241774039145	0.914468338990814
0.9006453727810992	0.9145113910663227
0.9006395418819813	0.9146716386677541
0.9005089616418852	0.9145059864248524
0.9005601548050214	0.9145804429598701
0.9005812742289907	0.9145655463993037
0.9006200935731901	0.9145656687493446
0.9004809208894247	0.914462500598477
0.9006528415725248	0.9146141858618091
0.9005684797763917	0.914582823465877
0.9005355883638059	0.9145316532560728
0.9005242703527515	0.914510882035645
0.900597095369205	0.9144298519167685
0.9005143387817842	0.9144492560420769
0.9005273259983879	0.9145089092562683
0.9005208646216938	0.914541455931482
0.9005816072930509	0.9145452893622068
0.900555359397123	0.9145240810243174
0.9005919058589552	0.9145322334614214
0.9006512270019839	0.9144988564124042
0.9006611730630624	0.9145603869386758
0.9005968317037495	0.9145507630676717
0.9005276285624505	0.9144955129439746
0.9005280803998188	0.9143952639455024
0.9005627848443414	0.9144579009161907
0.9006156669230629	0.9144946479814031
0.9005041889953921	0.9144203809696635
0.900626380614844	0.9145179132168576
0.9005989016824897	0.9145346680481652
0.9005141446755979	0.9144609745722427


==> anc/GWU_THREEPI/fpi_2448.tsv <==
0.06482861353219066
0.06485039635519939
0.0648252330976093
0.06482774599292565
0.06481857163324918
0.06484861166460693
0.06484117950272082
0.06482363905682383
0.06481633428286532
0.0648081384942315
0.06482883578819061
0.06483325236573939
0.06485101495435863
0.0648307555736584
0.06479427884104286
0.06481017943092555
0.06483209002144816
0.06483003094644717
0.06481647628785688
0.06478785378524288
0.06483311630061439
0.06488782148549087
0.0648500577768294
0.06487053293713405
0.06481475519260224
0.06484317212270807
0.06485955712682086
0.0648651671064649
0.06482492047764198
0.064812136349877
0.06480639375240146
0.06484042769137495
0.06481015366906559
0.06476265682956313
0.06472258299911551
0.06472099700023559
0.06481842920776378
0.0648323251472426
0.06477036599594874
0.06477284080668734
0.06482767186607277
0.06476897675841653
0.06486710869033885
0.06483710544392975
0.06477501423256539
0.06482782712118508
0.06483973330569379
0.06481505428785476
0.06484565657110314
0.06483258057000452
0.06478273248557236
0.0645367755810872
0.06473909455253876
0.06480034696001266
0.0648530405594257
0.06453739116952824
0.06482544565141037
0.0648357328393187
0.06483114718501232
0.0648301051904156
0.0648190332074048
0.06483360516440602
0.0648325919643666
0.06485400076623053
0.06486441601924561
0.0648530398894847
0.06484409363156848
0.0648648918992382
0.06486850980873143
0.06483885259023814
0.0648209306081679
0.06486466685053024
0.06479236795820836
0.06481228740248035
0.0647837131057867
0.06479107684159936
0.06476627620035828
0.06480227772803347
0.06477152975600953
0.06478033058501392
0.0648499328138782
0.06481644541653499
0.06483024890502431
0.0648324791841389
0.06484598944137426
0.06485828242044223
0.0648533709732811
0.06482845551417478
0.06477405698349858
0.06469921701093324
0.06482817665733265
0.06483749779138458
0.06481786502591995
0.06482745957119916
0.06479893749664435
0.06477743791238544
0.06482805237912782
0.06479783213383133
0.06479658968845027
0.06483726252495489
0.06481352966543161
0.06483444954052113
0.06476059534884364
0.06480971792921232
0.06484867354962832
0.0647994171104717
0.06483676499798711
0.06483908471703709
0.06484013214740768
0.06479263025868626
0.06479298676342474
0.06479057000937738
0.06476493616147269
0.06472775672142207
0.06468407580425699
0.06479080950753077
0.06478732102117234
0.06481959805698576
0.06489078685013401
0.06486063968186007
0.06485505720200346
0.06478708889835212
0.06479525486788429
0.06480642838131513
0.06483364964693408
0.06484429537401619
0.06476228683088305
0.06482700836205013
0.0648550081173516
0.06490370048639882
0.0648377689899745
0.06481051911908801
0.06483032428659934
0.06482648590156997
0.06483794271966846
0.06487272681803342
0.06485013651597366
0.06485488050492108
0.0648057051581128
0.06479506441257382
0.06485434452745063
0.06483038395022439
0.06475978245367499
0.06476819020358186
0.06480512952255416
0.0648491037397159
0.06482455689027537
0.06462259138344327
0.06483108605764636
0.06481399490484577
0.06484187667902
0.06481645207658136
0.06481838523660519
0.06480060840449477
0.06475448627965552
0.0648425670079581
0.0648360243143859
0.0648704826408774
0.0648457214379623
0.06486298306817537
0.06487092461950707
0.06486013414784961
0.0648680118791821
0.06487250657981201
0.06487235846828422
0.06483046714212765
0.06482957840370272
0.06481662943212621
0.06481201124244426
0.06482677826780334
0.06482711907576356
0.06487249678962699
0.06483695427931994
0.06479536085151943
0.06476750673254625
0.0648202153216218
0.0648240118807948
0.06477456282733518
0.06480844206976243
0.0646463311816923
0.06483241884628574
0.06484279950474262
0.06483043146401253
0.06479779223928414
0.06479158950204932
0.06481804629047773
0.06483286363618489
0.06477671366913153
0.06482718042851376
0.06482983585300238
0.06477697796344367
0.06480624286377186
0.06476925795084135
0.06481503136493086
0.06475009156127419
0.06481517386720358
0.06484584725612237
0.06487702644952302
0.0648452623693773
0.06477415657891517
0.06477901303778057
0.06481628744376391
0.06483714231349108
0.06481941658804613
0.06480762264648626
0.0648496259626673
0.0648218509907698
0.06484648758977878
0.06485727657438543
0.06477092394717564
0.06482843496746275
0.06478345715160252
0.06483359793687833
0.06480594148167747
0.06484185192972176
0.06481998805965561
0.06482052109367019
0.064792763419112
0.06480240206766025
0.06486084768714163
0.064833999796374
0.06484269908295161
0.06478395787865834
0.0648694588326294
0.06475425984081813
0.0648106279255448
0.06483724333339301
0.06478085091456462
0.06483153666037293
0.06480140477014606
0.06475718813040185
0.0648115865252222
0.06479456607415966
0.06473437156586395
0.06482210567957454
0.06474103856403363
0.06483616769218578
0.0647997339171254
0.06483259768221238
0.06484554277408475
0.06483875267256044
0.06483314119818812
0.06485832297145364
0.064815367865841
0.06479754775578632
0.06483370078798423
0.06483266975638338
0.06485779759961607
0.0648751071392554
0.06480460998375102
0.06486022445697343
0.06485524957872998
0.06482436052316358
0.06487263475422171
0.06481228577573596
0.06483313521290834
0.06484561902255948
0.06484790099782424
0.06480493189700914
0.06472565602635323
0.06482495113887625
0.06484129259006623
0.06482289588396735
0.06482346040583176
0.06483331684488383
0.06483580418922041
0.06479433324487101
0.06481709382121789
0.0648455009778274
0.06483780632562601
0.06485314387227649
0.0648270051554562
0.06477392926926291
0.0647920363157696
0.06482990813219174
0.06485919796698932
0.06480747765258055
0.06483721063857989
0.06475605895723145
0.06490277916178294
0.06482478106152484
0.06471007784204118
0.06480785955248076
0.06484923545957498
0.06482474577076909
0.06485928871353702
0.06480744494168496
0.06484076900621502
0.06482463444153072
0.06482384078206734
0.06485719448592196
0.06482319214580624
0.06482231324726663
0.06483791346389442
0.06481513523208435
0.06484515887295395
0.06481325347976968
0.06485588633404084
0.06486517814858447
0.06483355693736277


==> anc/GWU_THREEPI/fpi_2464.tsv <==
0.060223160928243716
0.060207641370078745
0.06014596554229346
0.06018802119644151
0.06023195310957611
0.060219363607181414
0.059771163136342946
0.06017630542103891
0.06018482826952908
0.06022891555347497
0.060190325665404686
0.06018477878909471
0.06019664847116601
0.06018729593594131
0.0601979920593748
0.060174250973242686
0.060190183593638785
0.06020142367119287
0.06014160026307336
0.0601833132827176
0.060171461120837495
0.060182335230181336
0.06019489589927026
0.060130731546325304
0.06002211841961638
0.06024003546289881
0.06023495424583901
0.06015016608213586
0.06021284421026224
0.060218698528531546
0.06020449274818484
0.06020256893552465
0.06023463109819271
0.06010677866331401
0.06021184081872159
0.06014908337097081
0.060140208433519984
0.06015509518752609
0.06022098834672001
0.06016847405065867
0.06017430009351031
0.060218655441142674
0.0602085947110984
0.06018585768471367
0.06024846247912232
0.060213992414130085
0.0602228334049996
0.06021691301646454
0.060159695140755705
0.06018439591481135
0.0602009198518015
0.06021537730405437
0.06016777482960877
0.0601906545746627
0.06022236981161908
0.06018654951616554
0.06020187334285709
0.060258418195154526
0.060166628042980695
0.060185754366201466
0.06021122317597604
0.06021122317597604
0.06016235696598578
0.06016559476554709
0.06021250307049978
0.060216984241718716
0.06019985070464084
0.06020695034981134
0.06023093389383484
0.06017995795031748
0.06022443858574516
0.06017631555606833
0.060333486335220725
0.06022840683904426
0.0601349466510859
0.06015522870849509
0.0602308650273595
0.06021011875625504
0.06020349964693715
0.06017036639182135
0.06017412966720648
0.060152213540745146
0.06019221954647713
0.060199138211282505
0.06023164131453522
0.06022193736974965
0.06022367088182266
0.060221315752366944
0.060176162597541036
0.060202558738000525
0.06023127655249178
0.06024420981147216
0.06024022562254893
0.06021605340385179
0.059904624513395115
0.0602111693970804
0.06021259328278172
0.06015038594593195
0.06017618009915023
0.060225726308761565
0.06013769753180221
0.060216180010527684
0.06022574544083984
0.06023656435663639
0.06023653664049988
0.06021933850049589
0.06021276790337204
0.060206865502150195
0.060198191292683494
0.06021764652862525
0.06019423722406308
0.060235411090544186
0.06020115573575878
0.06018480238562972
0.06015299802927914
0.06023829159153123
0.06023148775833016
0.060214351289180776
0.060223070093851756
0.06022908908295926
0.06023711153661855
0.06021901539801052
0.06023458767663389
0.06026231329670314
0.06021372954915769
0.06021011860080157
0.06020822268925171
0.060199067382784646
0.06020830350030255
0.060198392434419094
0.060212092703135246
0.0601761693855644
0.06013176595463241
0.06017546261323617
0.06036328302724089
0.06019842411755851
0.06022958181077759
0.060211268068497116
0.060227669969851384
0.060235205864649186
0.06022311849348149
0.060191428727711146
0.06023222863098329
0.060224526842397375
0.06023528800275975
0.06019855586356217
0.0602065046887142
0.06018187787889109
0.06022028422733752
0.06019873875418033
0.060194692499016995
0.06017894559153089
0.0601752152255557
0.06017271397563608
0.060216743260178715
0.060193744452140055
0.06022267893801241
0.06023390321174924
0.06022128256282626
0.06021439006470115
0.06018234310083286
0.0601739079765644
0.060237720633702245
0.060238167438649765
0.06008529997032896
0.06025057493262822
0.06022340852475439
0.060340736725231964
0.06022823877011252
0.060120324524274335
0.060196358645861536
0.06024621523382461
0.060232260825186824
0.060205446984833766
0.0601875126518829
0.060217001589968414
0.060176130934460004
0.060243084606674976
0.060208873154844474
0.06022868856731419
0.06021519381292533
0.06023808718529117
0.060188101223529265
0.06019762736598742
0.06021187342887575
0.060208661458373385
0.06017584271087523
0.06023953663987614
0.06021338472490604
0.060223299888782694
0.06023865703955589
0.06021389237790474
0.06021389237790474
0.06019838534150359
0.06017953026545646
0.06019968485504809
0.060214021204442074
0.06018767363525844
0.06023341358940336
0.060218664104703494
0.06019686318306129
0.060212910046358925
0.060211266751840416
0.06016120871075089
0.060222985076391754
0.06020807550668449
0.060168260095041275
0.06018926771354305
0.06025886700629042
0.06021357836471341
0.060200124663627015
0.06017948814359096
0.060246538078532724
0.06016510900973701
0.0601719743946169
0.060230253659363506
0.06011069786357708
0.060258287757192074
0.060225465904380396
0.06015352497977576
0.060223489137856995
0.06021159743205175
0.06014934842829629
0.060206171748652317
0.06022245369223926
0.060077163455344
0.06018798781973607
0.06018023663609319
0.060209119191888115
0.060204977307140285
0.06023167806530869
0.06022697079363069
0.06016657926490871
0.06019512770088157
0.06023662349500582
0.06022847288529152
0.0602794783028118
0.06021654139567659
0.06022509353848637
0.06020834029384638
0.060219342287032844
0.06022627242588264
0.06021456366961773
0.06024259382725081
0.060246148677730496
0.060191246094263004
0.060197930231675904
0.06023316293966384
0.0602253130627718
0.06021128266814056
0.06020753071776327
0.06021189534539798
0.06021909941588372
0.06018195717993544
0.06017762397161944
0.06016104827295191
0.060190857481959466
0.0602109357226085
0.06023336377189201
0.06012689785438316
0.060186569139856747
0.060211626050748916
0.06023372914737548
0.06022586303015749
0.06023084324026005
0.060197778378355576
0.060228235308038426
0.060232194384239456
0.06024039479920855
0.06017007602063507
0.06023863932489948
0.060213521606646864
0.060208753570958416
0.06015302739867855
0.060212062171724604
0.060168301097854045
0.060186349411559696
0.060171425279979415
0.06019077367236204
0.06022882458327231
0.060236374572485187
0.06024924816921254
0.06021078480693449
0.06020727255932292
0.06020442882896451
0.06023030773781581
0.06027014495578206
0.06022790420776148
0.060219231512383925
0.0602244618353947
0.060195477435540524
0.06017738784689452
0.060211839289171634
0.06024039810893443
0.06019917690918513
0.060229368226278134
0.060174943364460186
0.060230999396957946
0.06016716966475105
0.06021246180546322
0.06022217253433435
0.06018342916986659
0.05981303504735665
0.06023682712533449
0.06017047301485322
0.0602912769910872
0.06022044617956761
0.06021199741153025
0.0602478447988534
0.06021539619274052
0.060205913007192566
0.06017515359030433
0.06022900471816832
0.060208486331944526
0.06016711848708922
0.06018313303414097
0.06020742494144723
0.0602282784553348
0.06021966351167228
0.060164058465980816
0.06011951140131202
0.06015574003648766
0.06015577602941233
0.06008973099105948
0.06021209346259112
0.060208442714308114
0.06021854432930173
0.06020452134955186
0.06016248621730099
0.06021026399725213
0.06018169600534283
0.06022893696694412
0.06020679875700885
0.06017484116240503
0.06021368048746156
0.06014541639502833
0.060169651527857984
0.060151456152326845
0.060206774044354525
0.06020413543739478
0.060184162810382726
0.06021742740571589
0.0603505968794601
0.060142131629467126
0.060212153629721224
0.060210185725674256
0.060217744187228424
0.06021584573797003
0.06023406802848439
0.06020596521893112
0.06022523610449569
0.06020812151307712
0.0602870939667729
0.06020081536169591
0.060207393097285865
0.06020083228988203
0.060188873884471354
0.06022438206140334
0.06011418827747533
0.06022899822542504
0.06023168657949779
0.06021786416070974
0.060151364303441514
0.06021395238055066
0.06016576833287305
0.06029779122179869
0.06020290789498355
0.06022075390826316
0.0602084697508583
0.060197107608283916
0.06023923838382801
0.06021571520072255
0.060230020043015677
0.060203694963352906
0.060175749068480694
0.060178418481790744
0.06022263544571566
0.06021187841513139
0.06017929514109582
0.06014338476523428
0.06014908703406007
0.06009864510308945
0.06011877053559034
0.06016568307752686
0.060245149622883465
0.06013897634992075
0.06021025824444451
0.06019141313588402
0.0602300849412839
0.0602019294701957
0.060235428726662064
0.06022774864211521
0.06018606774122536
0.06023821099243516
0.06020169012493754
0.060207019409788946
0.06018476946613984
0.06020964838714796
0.06021655961220419
0.06023145929826404


==> anc/GWU_THREEPI/fpi_2864.tsv <==
0.06000100995821825
0.05997526139819408
0.06005675418331052
0.06001739922095718
0.06003456623559577
0.06001077052356214
0.06004533403128829
0.06002091347228245
0.060038046186186085
0.05997804926627191
0.06006290813000261
0.06002374170973205
0.0599437137393626
0.05994274087303059
0.06001372337331516
0.060035658649105456
0.06000494590964406
0.06002608682791692
0.06003306344116491
0.05998229173014726
0.06004142182674908
0.06003622860276809
0.06003669423541586
0.059972307568166926
0.060025129785522574
0.05998956057739884
0.060016967440955575
0.060015131209345644
0.060028507964412524
0.060033039988805166
0.059989617186795824
0.06002682952955564
0.06005512335568456
0.06006803460836627
0.060082638730124364
0.06001936820118443
0.06000268919684712
0.060036172478555166
0.05988620602269371
0.059885260704221135
0.06002466481508791
0.0601078587546966
0.060035201856584744
0.06004087699142664
0.06006231442015924
0.06002082194749822
0.060021566469986035
0.05999485451837653
0.06005015021199101
0.05999204050317545
0.06003805964367248
0.06005299124722975
0.0600465565461562
0.0600050214886638
0.060023720405239914
0.0600591506572473
0.06005290258925367
0.06006455769232799
0.06005224102939034
0.06005244084090166
0.060045051507844775
0.06007244619297694
0.060045788401612454
0.06007907317335365
0.06013039620276244
0.06004234511840971
0.0600149068493539
0.059996007633408836
0.06005167295928643
0.06002746886860825
0.06005646269683363
0.060054660542455784
0.06005210022022661
0.060054340355005766
0.06008994512335988
0.0600485742206802
0.0600290958031399
0.06000435437056743
0.06001457756200948
0.06001457756200948
0.060043231156010284
0.06003527474342616
0.0600590214436681
0.06005008013968403
0.06005550796272985
0.06000880771855447
0.060036563458131506
0.060031622225355234
0.06002068826818831
0.06002282048415223
0.059990596198652664
0.0600037828441602
0.06002586347858691
0.060025711617437506
0.06000108221125396
0.06002397619526006
0.060038442413231696
0.060029201229201315
0.0599952581093742
0.06002528847796391
0.06001605006229007
0.059909792092370545
0.06000689126044125
0.06004803115403029
0.06002730368578682
0.06004536552278759
0.06002178519089944
0.059949648364967134
0.05998829526161983
0.059997499958453056
0.0600462845445409
0.05999427902619165
0.06004011947936039
0.060020972445111655
0.060007100024344076
0.060010791039106656
0.060055486563910895
0.06005803140838725
0.060033886468288854
0.06001067954293156
0.06003534031330202
0.05996921216801022
0.06004317525957901
0.06003879710103098
0.06004096458884923
0.06000240100006541
0.06003242660833289
0.060036141177013176
0.060051512666523525
0.060039229811339606
0.06005721287181202
0.06005224574000181
0.06002917072312033
0.06003449972535783
0.060055818483462545
0.059991211588732045
0.0600330823358056
0.06004206135430551
0.06004051540867729
0.060004017750559975
0.060013471707971444
0.06003219148522062
0.06006310113600882
0.06004186237622226
0.06003679955171642
0.05998189219685103
0.060032803017505916
0.06004144398982766
0.06006582948046234
0.05995058911886746
0.060033563679486444
0.06007509553020642
0.059986542488276055
0.06005145537187462
0.060059701901673715
0.060000786933540044
0.060052280337120685
0.060046687626272285
0.060036822315746016
0.06002129083877101
0.05993009330601353
0.06001029414107011
0.05999835330623856
0.05998296239659802
0.0600065874006354
0.060010110319232944
0.06005319885337197
0.06003733101525599
0.06008264228958428
0.06007187270224735
0.06007128921970938
0.0599886221729029
0.060036001234084216
0.06005909992166322
0.060056624727706065
0.059932739861684
0.060045545871110544
0.06004067934997354
0.05999452635617076
0.06001895746552876
0.06002986036718423
0.06005806261363386
0.060047070671977794
0.06006738803147709
0.060102475697898665
0.06004020519630137
0.06005422171214563
0.06003366177200462
0.060004775796708223
0.06000423371032094
0.06004008633150404
0.06003870851908423
0.060063480142613826
0.06003747332476164
0.060038077532407814
0.06001940495993826
0.05998229133318336
0.060042066123383725
0.060056289287021065
0.06005374972977107
0.060041353744465766
0.06003917792882239
0.060095374992780566
0.06007915996899846
0.060020911488377876
0.05995840648673831
0.0600146984185887
0.06005433424674743
0.0600582626175352
0.06002431456771858
0.06005665280198489
0.060031199408298194
0.06001432143230453
0.06005059125629938
0.060036504039297334
0.060035120051896915
0.06003974915728924
0.059910320659482284
0.06003378359795301
0.05984098737706799
0.06003682942362944
0.06006404396927776
0.059981571173933865
0.0600160482122315
0.06005583461992468
0.06006490727920716
0.060051687196585005
0.06003817986788842
0.06004946225779657
0.060046270408413184
0.060003878168050404
0.06001712621075268
0.05997804841293851
0.05996174616777395
0.06006765380313137
0.060036677373707166
0.06003509293635448
0.06000338341467894
0.06001713981352794
0.06005336818062913
0.060059521909686504
0.05999579193749191
0.05998731673905663
0.05996558440332818
0.06003198915737772
0.05994444533827421
0.059966836506399626
0.060067561026835664
0.06002828413073124
0.06003880823927531
0.0600102791762999
0.06002147409793339
0.06002082943252709
0.06005418688618349
0.06007773071175184
0.06002188687588724
0.06000500891484551
0.059997767555610856
0.06004126267655699
0.060024849538492187
0.06002786625714415
0.06005592089277532
0.060010961713987614
0.06002427637413916
0.06004681366972216
0.06004635489745604
0.05998212817295294
0.0600026499997966
0.06005063289431354
0.06005601395325935
0.060043453466083745
0.06000078733705376
0.060022396070803674
0.06005761358975999
0.060051292205956536
0.06007447628787788
0.05987373976308318
0.0600560025367085
0.06004665365393054
0.060031741991229515
0.06005082306958533
0.060058239869521496
0.059980459284631554
0.06002139346698183
0.06006764947572277
0.06005603738118012
0.060041107075248804
0.059966747892936274
0.060037109130398565
0.06001244946783498
0.0600532575983137
0.060007645479329165
0.0600080455390554
0.060034714087075954
0.06001367656784824
0.05993624949939799
0.059964234767652475
0.05989285815288014
0.05999357132282954
0.059999037671104316
0.06004006499369848
0.060021721982381
0.060053452404177095
0.060011800045663324
0.06004271685143298
0.05977340212033461
0.06002871930301975
0.06002889914290562
0.06004953585088998
0.06003303570003056
0.06005199558311127
0.060021091098416954
0.06001162980050069
0.05998585948157392
0.06004042619256378
0.06001451763853526
0.06004585016520725
0.05968544325838832
0.05990680172461321
0.05997724075585204
0.06002593360034196
0.06003074374967841
0.06004243692166077
0.05997856943178418
0.05999569025903936
0.06002668645309586
0.060067169310656435
0.060058950931596494
0.06004482621868037
0.060043917759725667
0.0600246238828396
0.06003212640607387
0.0599958683085488
0.05996347981823886
0.059943162823278634
0.060077949547905365
0.060054859560325434
0.060034799793927
0.06005329686524088
0.06005864232133991
0.05996220276484209
0.06003453892907976
0.0599811846350109
0.06001353247650018
0.05997627627184467
0.05997479907814007
0.059998524522678204
0.06002577530022815
0.06003325276802164
0.059947257835539745
0.05997438408981775
0.06005313368499325
0.06003956720019294
0.05989825088001438
0.05994687888750668
0.06002924410077238
0.060032321328087286
0.06001960065209435
0.06001983741263661
0.060046526295736535
0.06002065345757396
0.06004010019731944
0.06002774199959639
0.0600048496014212
0.06002635856407427
0.06004627763903566
0.060013270348273626
0.060077206800351904
0.060080680461648564
0.060048795805905615
0.060026995430161705
0.06004530750818983
0.060094046466654186
0.0600491212837757
0.06004870950998813
0.06004117720174796
0.05998712786333619
0.06002048294076642


==> anc/GWU_THREEPI/fpi_3048.tsv <==
0.06510845295118947
0.0651301820272484
0.06504464028811725
0.0651376351008382
0.06509597312332958
0.06514304452865788
0.06507856013197132
0.06509435895485252
0.06504142174286236
0.06504142174286236
0.06503399889216586
0.06505967332240653
0.06509431101923843
0.06511580315753628
0.06513500261069494
0.06513500261069494
0.06512409241346465
0.06511511746296121
0.06511365004234088
0.0651291373035559
0.06514371560777944
0.06510942377581191
0.06512542642319931
0.06515685629427356
0.0651584081226312
0.06511510582074265
0.06508636894474927
0.06512358957499399
0.06509298761615988
0.06509305696262514
0.06507587163443114
0.06513363968642656
0.06509306618319122
0.06508254489213063
0.06516025445842698
0.06517302768999216
0.06517890641590647
0.06515825494697033
0.06516901696005929
0.06517025564930264
0.06518865834925817
0.0651466544911154
0.06514366340971073
0.06515243331985125
0.06517434346651269
0.06515046223768955
0.06513673536250757
0.06513235638633268
0.06515508514411886
0.06515675910107153
0.06510598041727372
0.06514318805965653
0.0651425440895019
0.06514122398566277
0.0651408261924541
0.06513485647831152
0.06509578897538645
0.06514690559410811
0.06512733195989981
0.06511855596708657
0.06510267478023836
0.06509259587736262
0.06511831563613467
0.06508267646685488
0.06511675646836397
0.06507324573880743
0.06507324575002481
0.06514707020080628
0.06514939317022267
0.06512079051595936
0.06511275662478615
0.06506464166937108
0.0649869783833987
0.06515887488333451
0.0651566491189333
0.06515690456841501
0.0651240045039272
0.06515196617005711
0.06515952112244965
0.06512841193135908
0.06517123928623002
0.06513453008658718
0.06511324164668214
0.06511919624524067
0.06510173547469014
0.06511546799530066
0.06513417763983341
0.06506280844350779
0.0651177012048225
0.06512230309634566
0.06511560004056612
0.06511560004336266
0.06513595729560988
0.06513826950764136
0.06514182639317351
0.06512652669386214
0.06513816064392633
0.06510928744631095
0.06503256116752523
0.06510513881580754
0.06513274514832947
0.06511898738634084
0.06514986868450025
0.06516940919272757
0.06516603482625442
0.06514158879178673
0.06517652154047068
0.06516268980998936
0.06513658789225701
0.06512297710025605
0.06511798604354878
0.06513439198377241
0.06511258990850231
0.06514762646106888
0.06512863097627307
0.06512075792990586
0.06513120724426631
0.06512538101036716
0.06509891197387845
0.065098698699296
0.06514947931125059
0.06515004018439997
0.06514986882415331
0.06514685005842635
0.06513122711832464
0.06506960974033678
0.06507970421018924
0.06509799824820794
0.06506616329566098
0.06510055009125225
0.065116420110906
0.06513456228211016
0.06501884492243411
0.06512331589737935
0.06510998622401004
0.06506082366473187
0.06509929521929089
0.06507780136081175
0.06511472883140139
0.06513600431307102
0.06515831651483894
0.06509690437673708
0.06514500137368893
0.06514002489242987
0.06515454297826713
0.06509133324866613
0.06498812777851762
0.06499774775587401
0.06512219413699367
0.06510556606555598
0.06515415901864496
0.06515023138627463
0.06515198178089612
0.06514022140945772
0.06513607221711229
0.06514928751353344
0.0651535141292176
0.06513578972675937
0.06512644293614199
0.06517197530235794
0.0651457943334491
0.0651043746404277
0.06514677678523693
0.06513147231982201
0.0651176681699593
0.06512211463818625
0.06514268988969084
0.06511868333453547
0.06513951262328876
0.06513951265070828
0.0651125761912283
0.06515281562924173
0.06517183124836487
0.06517681634918569
0.06511910990216126
0.06512052707560392
0.06508532425971646
0.06513408894065831
0.06510678803305739
0.06515447494278238
0.06511487797204203
0.06511940440118659
0.06512510864382101
0.06510903269725586
0.06513756349364405
0.06513042082121204
0.06514310469588286
0.0651380726650028
0.06510431514466233
0.06511762803017437
0.06510732730461254
0.06511196417011297
0.06511945472428773
0.06513464243069501
0.06507032986445953
0.06512908323832062
0.06513203048700913
0.06512943639946234
0.06515331001843892
0.06510563702993072
0.06510501311539171
0.06510085229077413
0.06514506366990305
0.06513971051996095
0.06515439833134168
0.06511638695573287
0.0651021454802539
0.06514186583776832
0.06507533350803651
0.0651009601385259
0.0651290162884115
0.06511541710106677
0.0651109999725711
0.06506581060885867
0.06515640578963255
0.06509323506963775
0.06509928671798135
0.06501924057140736
0.06513763969161027
0.0651119239809916
0.06503352686675026
0.06513280973587568
0.06511808959890383
0.06513794780724429
0.06513230605980563
0.06513229901883612
0.06505992978007297
0.06507375825832823
0.06502819061944257
0.06513460138608917
0.06509255690521792
0.0651085986764363
0.06508655205972776
0.06512053319973483
0.06513343220358747
0.06513398455091447
0.0651204241626419
0.06512364367540799
0.0651369180563503
0.06509703110747465
0.06515413716314791
0.0651424301694458
0.06516248783035933
0.06515395061471455
0.06515949365454218
0.06511898947462945
0.06511898947462945
0.0651685986538299
0.06516727189241066
0.06517124837239215
0.0651633053099251
0.06513383432700108
0.06511497800142506
0.065112756716117
0.06514001160059099
0.0651496152806573
0.06513699065356351
0.06502619468184956
0.06513276320458676
0.06512594978605213
0.06515431588655815
0.0651290944521882
0.06513024829641205
0.06514555097760329
0.0650748670225758
0.06512555407394054
0.06514386568381635
0.06513926073904365
0.06512714101894057
0.06513570044879385
0.06510745652553883
0.0650808075219522
0.06509629111331848
0.06504236147780451
0.06514387268621782
0.06509747995688787
0.06509747995688787
0.06506921620080304
0.06515336813541127
0.06512602409410467
0.06510597222536023
0.06510389774623666
0.06505320067313168
0.06511454427228901
0.06509654936344124
0.06512963753649866
0.06510659925208637
0.06507661477611736
0.06510346339260525
0.06513038885226939
0.06508618313345678
0.0650885904674076
0.06509190797523888
0.06515073610494308
0.06514586246032125
0.06512045864989686
0.06511011296087499
0.0651290460332703
0.06514435676987149
0.06511322171837516


==> anc/GWU_THREEPI/fpi_3264.tsv <==
0.059853992231874
0.059923855526723836
0.05993624810927357
0.059926715776510875
0.05991509633562968
0.05992494832522006
0.0598587929535193
0.05991994108420702
0.05988622090814956
0.05992331372045943
0.05987298072848846
0.05993977250741001
0.059958900443878194
0.05994786691035417
0.059945636034954466
0.059939036888798536
0.05990039045551033
0.059909370029300024
0.05990420404289391
0.05987794740597515
0.05995189853860911
0.05991908686095202
0.059847154336969514
0.05988596724611095
0.05990774996097135
0.05991415501376916
0.059935576161925706
0.059913258980434196
0.05994719956157175
0.05991036774055
0.05994870763180779
0.05995192372247627
0.05989401587471844
0.05991708756741216
0.059899798733652435
0.05994924227699378
0.05999342765828998
0.05989781962790482
0.059955872153036285
0.0599466134165153
0.05992526501017303
0.05989711903519637
0.05993381933042982
0.059861727482816776
0.05994340003985455
0.05976893417220658
0.05994265488861969
0.059957261985821526
0.059951042297934104
0.0599633679229636
0.059928268656205604
0.05994069547792592
0.05998207848767675
0.05992902355070067
0.059953648387616014
0.0599831936431627
0.059920026278412884
0.0599586035870815
0.059960796958221534
0.05993362137647611
0.05994935473826018
0.059726467720524416
0.05994623324374456
0.05993757657266705
0.0598926086404237
0.059898000427171146
0.05995035190669792
0.059679808879252935
0.05994734748095613
0.059898019928884175
0.059941900927629646
0.05993830661765336
0.059877953167116214
0.05988069909604558
0.05992102115839963
0.05987547211719576
0.0599008144135965
0.059927329698329666
0.059955202086404855
0.059938477627335125
0.05991040674021204
0.059949311627951744
0.05993516867259505
0.059940397134306295
0.05996633080748946
0.059952911172344484
0.059895135533208035
0.05986973777016586
0.059912840236441646
0.05992509706499443
0.05993515887984604
0.05992397622681761
0.05989736005088588
0.059874556966445426
0.059871917758278
0.059923528118821005
0.059918269861800766
0.05991541870330916
0.05998110139959521
0.0599427746420443
0.059933834189459106
0.059860333424919435
0.05991762179022611
0.059941000325447365
0.05995725001521956
0.05993694355445759
0.059940275197087445
0.059926850263546244
0.05994644588408276
0.059879653666164046
0.0599329759414509
0.05994447854265187
0.05988686599430565
0.0599362814230187
0.059936004666953896
0.059981441902481704
0.05988738230779741
0.05989112136042629
0.05992648858270065
0.05994174095268709
0.05993902950212585
0.05993417264934354
0.05993771678961957
0.05994963211363326
0.059947767552937015
0.05995431275094726
0.05995603861190598
0.05984599493896254
0.059911588934932626
0.05992821352931802
0.05986891969503477
0.05992789939873243
0.05985382109088967
0.05991439524088352
0.059852795089804574
0.059949903475377514
0.05990777452444648
0.05991853409880382
0.05992876688603274
0.059944825535728316
0.059926684823983556
0.05993236663593792
0.059900919353569074
0.059896037592382524
0.05995159373771119
0.05992167630774861
0.05994857380047583
0.059885156567722135
0.059870779432098696
0.05995016401245296
0.05995305243364803
0.05995345390489134
0.059941707205236235
0.059898888787002696
0.059954502564957816
0.05994056177341736
0.059916531574421304
0.05987166985284408
0.059950870997813384
0.05994672127138614
0.059902467119612446
0.05992397614597846
0.05994806354491961
0.05989771012250468
0.05994282247085431
0.05992135929524468
0.05991957160433693
0.05993857941599232
0.05992619611291382
0.05991237262465654
0.05993521509053253
0.05991460907177184
0.059931481607732456
0.05994202338853819
0.05990638345643183
0.05992805550611496
0.05990979096275656
0.05994984121738082
0.05991472767198678
0.05994962544560329
0.05995599821595565
0.05997857442042053
0.05990728239938856
0.059954054708812723
0.05989517802653137
0.05993305262688774
0.05994868991765782
0.05989348166623336
0.059898709954959405
0.05995173971754099
0.059912105606243785
0.059896101211981655
0.05990830004616621
0.05993397140255694
0.05992661913601638
0.05993445700323332
0.059831821133413544
0.05991431261339314
0.0598645851862528
0.059903578471577255
0.05990503789774037
0.059946140135759655
0.05995588368365461
0.05996735625594317
0.05988989740572071
0.05993873330266201
0.0599500387865033
0.05994241593973052
0.05991171796754298
0.059922299944910266
0.059929734396429256
0.05992298753271769
0.05993441854212734
0.05987818275862276
0.05991595839523223
0.059913071868256416
0.05992669618675283
0.05993381550988202
0.05996349234197633
0.05996593136695859
0.059977477648147814
0.05988341218455975
0.059923216138700205
0.05977934972347974
0.05983308507882859
0.05991127195500498
0.05996133806942109
0.05994272168571423
0.059959150296076576
0.05989041647215843
0.059942786485764156
0.05994479412638116
0.059919737023871114
0.059923364606929895
0.059828683826780464
0.059929713045314636
0.060015380813526885
0.059947766381700185
0.059949008134913086
0.0599379119849157
0.05996332059099618
0.05990783708140197
0.059946089488482505
0.05997757418624004
0.05993309494846383
0.05989616732758092
0.0599363368608403
0.05989527429071971
0.05993679088444754
0.0599167200195836
0.05990379831860794
0.05990682579386428
0.05992301173741103
0.05991648411339205
0.05993015337498867
0.059941473622319955
0.0599192400796717
0.05994506887289966
0.05992276435904988
0.059947259027841815
0.0599480533885966
0.05991919895187788
0.059930352858925735
0.059923497620562
0.05991826459998901
0.05991582377269987
0.059909808893076184
0.05993495043595892
0.059951636194273454
0.05994692506333346
0.059948846135296024
0.05993225900011534
0.05990868860309694
0.05988459947596731
0.059958582285296665
0.0599241014207501
0.059889160900473276
0.0599369264753034
0.05977045817538288
0.059916596476798284
0.05996262341750522
0.05991287785856856
0.05993976253343066
0.05993407258390813
0.059869397892050126
0.05992565082848669
0.059897881824731755
0.059885486339553935
0.05992091178123123
0.0599533287659615
0.05997445886877674
0.059946339384419116
0.05992532245593952
0.0599461305991792
0.05995273494105218
0.05992396029982358
0.05993029113051676
0.05987125975308599
0.059920483510524834
0.05994158584201901
0.059914409723078
0.05992977945696092
0.059933238328395456
0.059941839801807416
0.0599385767492493
0.05990404057740289
0.059986949656671854
0.05988928137967652
0.05988895732081377
0.05993310387125498
0.059933532479207706
0.05990926058740409
0.05988470611448522
0.05993003454116472
0.05993781976384529
0.05995385840948477
0.059938600536910844
0.0599421876153166
0.05991541899111858
0.059933721171182244
0.0599380063901424
0.059911471830336405
0.05990706178820975
0.05988475518936674
0.05990487016910601
0.059919238223493
0.0599312736189862
0.05987216741532151
0.05992889975463767
0.05990580185589687
0.05992231660749187
0.05992866581109964
0.05993305421549726
0.05995420184243886
0.059928011139597726
0.05992686548748202
0.05995660382341358
0.05994377490239576
0.059901312055811916
0.05995817911417782
0.05988479263715765
0.05993198340131199
0.05996135919595024
0.059958865694688425
0.05992628265407451
0.05994500337585905
0.05991043086219662
0.059935789082478465
0.059935734253622364
0.059955685614872564
0.059954100442176715
0.05995590563511771
0.059930350535330246
0.05991791242341635
0.05993022010530549
0.059934301630426186
0.059920585747437624
0.05992817518483023
0.05993856098570789
0.05987015373930183
0.05995580750206872
0.059894869149663264
0.05990519318851498
0.05989813768501532
0.059908736425783406
0.0599625256655167
0.059931510398664616
0.05991947657193205
0.059917078064258764
0.05986727126332051
0.059937799251463864
0.05985593154663931
0.05994058992576856
0.059931953035582505
0.05988824281421688
0.05994687544372451
0.059937984240272454
0.05994162275758928
0.059952095065249934
0.059904638578201594
0.05990360873159783
0.059914755039246606
0.059897102902446625
0.05971788430156986
0.05995151699562804
0.059958660687892074
0.05995821857215935
0.05992978515667226
0.059910867896686294
0.059848685126297846
0.05970829091220422
0.05993480832702084
0.05929835103532286
0.05993895587218901
0.05990202808113568
0.05996510276415206
0.059957678499968595
0.059929269882073984
0.05998311807044047
0.059902707740891056


==> anc/GWU_THREEPI/fpi_4848.tsv <==
0.0662570042882804
0.06633267680514819
0.06629844442866055
0.06626726906501468
0.06635032120940287
0.06634533744990097
0.06637783701627906
0.06633916867316511
0.06636874682212507
0.0662523647277379
0.06633408306318492
0.06632360846729111
0.06630502255000366
0.06632744060976285
0.06636003443385478
0.06634679233594858
0.0663197598322387
0.0663194339038886
0.06633504111744794
0.06635684159272123
0.06635453589884908
0.06635913345039772
0.06633723993633471
0.06633449861511569
0.06629668871086528
0.066325315934945
0.0663338387358374
0.066350925925609
0.06631856317024071
0.06616780181796636
0.06627157933003715
0.06630330271076228
0.06635921084963999
0.06635118463829132
0.06636620155894672
0.06634473668925832
0.06631734583948719
0.06633235384599236
0.06635281618307354
0.06629691396695962
0.06632183705279013
0.06630111546926404
0.06635143158896906
0.06633715838722824
0.06633594409099884
0.06632441766636774
0.06628859168362002
0.06634774002802189
0.06635508795650301
0.0663508526884401
0.06633722482600975
0.0663608609202521
0.0663527834188659
0.0663064338315636
0.06636037918042176
0.0663619477042413
0.06633487514885204
0.06632714885482567
0.06632596588502838
0.06633522751738948
0.06632501985963012
0.06631186598153492
0.06634895652557368
0.06631766301800673
0.06633803680499609
0.06629058673234914
0.06631821418618628
0.0663267763727344
0.0663594296379878
0.06626471672190574
0.0663234830869207
0.06636313475642168
0.0662850301802404
0.06634366816072752
0.06630678209896222
0.06620800279169367
0.06633926527174284
0.0663411377725851
0.06633906652375497
0.06631266251878122
0.06633123614446196
0.06633596845815791
0.06630987107576276
0.06630390989240162
0.06629244626033758
0.06632809536448678
0.0663451717063739
0.06636242152919784
0.06636121994278238
0.06633686303749987
0.06630679376793401
0.06633564332521767
0.06626372085860312
0.06632655604749307
0.06632437459346727
0.06631553305864227
0.06632324657443633
0.06629919946299197
0.06630301095192687
0.06631955714537585
0.06634321193528142
0.06633663612100982
0.06634711823515187
0.06629663229754801
0.06631383383377132
0.06633537302609063
0.06630685847413553
0.06629964609341456
0.06634979844424034
0.06632084368800532
0.06631414738574157
0.06633745868748876
0.06633376232645823
0.06630386699576764
0.06634012096474731
0.06633348510802098
0.06631946446324537
0.06631813527431452
0.06635633874717783
0.06633241537910986
0.06628116046187196
0.06616565957269947
0.06628708679159903
0.06634838224903433
0.0663353865593116
0.06634276305951249
0.06631761827499737
0.06633351772522031
0.06634890935418478
0.06634446718719471
0.06633514603978795
0.06628556364055506
0.06631818804624946
0.06634014896883171
0.06633565109479551
0.0663265651907083
0.06630236984322091
0.06634410743354428
0.06632798065626025
0.06630359681406973
0.06630156838303174
0.06636716273314686
0.06633102919357191
0.06634215223279294
0.06633900896124442
0.06633000726784095
0.06631404513903845
0.06631654909924306
0.06633278652281108
0.06622975128418725
0.0663079929450921
0.06635966551827494
0.06632565272321296
0.06631780743547022
0.06629544473110144
0.06631081919538963
0.0663381591785497
0.06634078858946266
0.06632837537344288
0.06635186744797204
0.0663132446389138
0.06632282615550761
0.06631436359617238
0.0662888143240819
0.0663364602125429
0.06633699678819473
0.06632599361564095
0.06632679719099509
0.06634136797552943
0.06629979444300134
0.06630188152363331
0.06628101945252131
0.06627991876976946
0.06621505208321282
0.06631401660965194
0.06635114417981748
0.06635139187790479
0.06635234454286652
0.06634474505151344
0.06634085712178138
0.0663176534111854
0.06632644446062161
0.06631231433860671
0.06632643849419902
0.06633953728209675
0.06626376226261302
0.06632798031765813
0.06625341367121278
0.06627497007998517
0.06628982771947302
0.06636496134725621
0.06641314179159882
0.06637009480856929
0.06633808570272047
0.06633926214980869
0.06637215331887267
0.0663124637661282
0.06633327075361031
0.06633912057821952
0.06630730320482653
0.06629613988645837
0.06630100028067219
0.06632595929091005
0.06633713573821741
0.06633160929388894
0.06635941200028037
0.06636350728160696
0.06636369569218926
0.06636127891318408
0.06633623073901407
0.06635042076363074
0.06634131198935161
0.06635153674421208
0.06630598617280392
0.06633785573781445
0.06634777243675648
0.06633301310435362
0.06635697418355835
0.06636238678403152
0.06633369558492884
0.06632376181365943
0.06630404343809078
0.0663370951561252
0.0663245572989865
0.06634500451311925
0.06631309149822474
0.06632797132760636
0.0663236702690917
0.06633561295316504
0.06632462723613328
0.06633372193333338
0.06632887424073068
0.06630283210719926
0.06631585737216357
0.06629320573914772
0.06633038255626905
0.06633391443587103
0.06631913714487864
0.06634450618367331
0.06632662904041647
0.06635811896558162
0.06633599791186799
0.06632825901751634
0.06629673858765456
0.06634410622508649
0.06632844126172811
0.06632100708123795
0.06635202054845311
0.0663301220598362
0.06632715234907346
0.06630203451650526
0.06629211774149218
0.06629099306897027
0.06630316943603635
0.06626247576606326
0.0663174570601492
0.06618474208822787
0.06627037160476852
0.06627985693638261
0.06629711266058118
0.0663515744701116
0.06631536844382391
0.06629276690388775
0.06630452535701434
0.06631723777642355
0.06632996342976737
0.06635679487039302
0.06631495082936123
0.06626409147328613
0.06631755466565845
0.06629132011867674
0.06631456854924009
0.06629937595161688
0.06622285082777123
0.06626345209663398
0.06632457397245298
0.06633848459242608
0.06636279349018592
0.06635648950854098
0.06632211595951537
0.06634837871053174
0.06634877825389023
0.06629169390196098
0.06634924727838236
0.06636777424100714
0.0663548575130401
0.06634353112508216
0.06632514934368373
0.06627416509763463
0.0662878738617376
0.06632729696236186
0.06634000534031562
0.06635192214056622
0.06635960456652204
0.06635680357515829
0.06633222405698247
0.06633495356980859
0.06633854490350595
0.06634564693534176
0.06632033838529859


==> anc/GWU_THREEPI/pion_2448_jknife.tsv <==
0.19309589191913223
0.19311621686778838
0.1930842228344972
0.19307032033611746
0.19312825991071556
0.1931033813226996
0.19310437436838884
0.19307301750140116
0.1931304456019495
0.19312830897767672
0.19311416995097808
0.19307768168530012
0.1930655650898647
0.19308189684602428
0.19308281271881836
0.1931181269558343
0.19313727372815467
0.19307559246467604
0.1931101392986866
0.19308789273191163
0.19307459487635475
0.1931219191563577
0.19307999326005443
0.19309973744001693
0.19310698037421198
0.1930682727271868
0.19309469652053138
0.19309793465415961
0.19308061378121905
0.1931065969202048
0.1931107736762356
0.19310831238903373
0.19308077412895638
0.1930642463074856
0.19307170815218216
0.19307283221730512
0.19307810757025498
0.193079638188478
0.19308800510418844
0.19308504175227176
0.1930839284640741
0.19310863460793373
0.1931213219270053
0.19316686056062152
0.19314548896819955
0.19314130150610762
0.19308583464946302
0.19309127868028625
0.19307092686573438
0.19307387263606524
0.1930803604687709
0.19307771767320447
0.1930715714359154
0.19310323727802717
0.19312462790162666
0.1931282078869778
0.19314538962014782
0.1930917891123227
0.19306654359888556
0.19306229778169373
0.19305571560116272
0.19307363409913358
0.1930999976359062
0.1930948801566574
0.19314935917880777
0.19311486993483945
0.19310636325414202
0.1931092044883102
0.19312744261485346
0.1931551562653632
0.1931050172100597
0.19308282468850227
0.1931033142718194
0.19312675300798895
0.19307501168437444
0.1930744185081128
0.1930802694445479
0.19310413671200716
0.19309054729921063
0.1930900249013899
0.19306581618599716
0.19309341147822692
0.19309104384665984
0.19308436538937518
0.1930916827063006
0.1930938439016966
0.19309840288107313
0.19308715148894715
0.19308694349004676
0.19308947800105383
0.19310499478179727
0.19307543404723482
0.19306807344300145
0.19307498448150442
0.19308825353041942
0.19307599097708714
0.1930916196793577
0.19310368445889484
0.19307165721077804
0.1930987288207404
0.19312095808082239
0.1931211022541394
0.19308408472319438
0.19310386884291983
0.19307406816759212
0.1930844791648373
0.1930729890912248
0.19308127144655965
0.19307927405847888
0.1931118348688118
0.19309244543392978
0.1930918234537583
0.1931006479160919
0.19309998724802985
0.19310833282135695
0.1930914209615775
0.19308417178760656
0.1931011381451772
0.19312498367316466
0.19314609469982258
0.19310753299185165
0.19307994928915503
0.1931460140580989
0.19308790351042734
0.19310500589026322
0.1931231504385653
0.19313568706773387
0.19312769866808138
0.19315528012965102
0.19319139001388902
0.19312560226029507
0.19308837620618452
0.1931199086128096
0.19309367780315265
0.1930802792154027
0.19311754403255674
0.1930914011727989
0.19310263698811742
0.19311695748855176
0.19311599777747254
0.19314181139413988
0.1931358714050415
0.1931126480165214
0.19308712771108968
0.19311544516063295
0.19311949322025573
0.19315598636145195
0.1931969870036678
0.19309913302539236
0.19311622746033905
0.19311304189900408
0.19309894002163733
0.1931329532757255
0.19308690238661683
0.1931123831058456
0.19308436056000924
0.19308810665899595
0.19312558327332935
0.19315033840075801
0.19312165642776016
0.1930998687127132
0.19310166841665594
0.1931091058207665
0.19307670529165594
0.19313329533417598
0.19311810978490637
0.19316966050314024
0.19314279031504658
0.19313424469738757
0.19310608103581461
0.19309215724207218
0.1931631658175309
0.1931407890453017
0.193109709502965
0.1930875377000633
0.19310410907443243
0.19313411178624076
0.19313009287602687
0.1931342573848606
0.1931000342158941
0.19312121598647522
0.1931508603231297
0.19314015193212672
0.19308721085437763
0.19310208127052172
0.19312453333344595
0.19310229407211052
0.19311558136687304
0.19310813015767422
0.19309803892204533
0.19310051804922485
0.1930928762298498
0.1930937723718297
0.19313490933867403
0.19312422646295782
0.19309589424265525
0.1930862108036008
0.19308470053795387
0.19306806047374023
0.193069918563605
0.19312424834220818
0.1930864212731159
0.1930886658846415
0.19308487408583727
0.19312403163016678
0.19308117662376115
0.19312853114762554
0.19313697553472886
0.19314866058452687
0.19313736923890523
0.1931537169466825
0.19310514053213837
0.1930949940175146
0.19308276784468623
0.19312299409936903
0.19314277730785376
0.1931295241730899
0.1931087052076052
0.1930830679651895
0.19309910279359369
0.1931381910348588
0.19310680820974332
0.19311512336660835
0.1931416250105387
0.19314224108705355
0.19312226836949345
0.19308606080490537
0.19312035487549378
0.19308918189343274
0.19304940593617448
0.19310942059859296
0.19308483510410407
0.19309027073634974
0.19309420014766115
0.1930838027230446
0.19308392706126448
0.19306794817840514
0.1930698918660041
0.1930651212348897
0.1930997628888024
0.19307771891355766
0.19307910959141633
0.19307617415756947
0.19308088421987232
0.19311365629249302
0.19307735194551548
0.1931091900474999
0.19307223133318027
0.19307296479552669
0.1931286928260831
0.19307364530035206
0.19310266002739837
0.19311268191635236
0.19313993615014838
0.1931291524855114
0.1931137422210977
0.19313757246151508
0.19309290468803936
0.1930765369712687
0.19311309769923915
0.19307635056351602
0.1930952014286009
0.19311821950050093
0.1931186797692874
0.1931380687212525
0.19308554162146915
0.19310853909242334
0.19310531990615784
0.19312857104806627
0.19311774864258496
0.19309583914097664
0.1930882602423812
0.1931117807379039
0.1931074255003811
0.19308994868987106
0.1930872622614798
0.19310860386012216
0.19311465775960251
0.19309674338781274
0.19321419016304808
0.19313483439115708
0.19312063433934093
0.19313619543041977
0.19312006609827545
0.19308114796476689
0.19309622897092213
0.1930845202415507
0.19310637890587404
0.1930980030601594
0.19313694215731497
0.1931137904305837
0.19311236033537854
0.19312163032659943
0.19311856443103775
0.1931052964117196
0.19312776253610558
0.1930949399464745
0.19311314556368206
0.193071571883859
0.19317358759674005


==> anc/GWU_THREEPI/pion_2464_jknife.tsv <==
0.13772960056927414
0.13778382938252423
0.13776341509111636
0.13776418146187042
0.13776779553806934
0.13772855351814778
0.13776187595469405
0.13778949802364118
0.13775535608888184
0.13776419541397772
0.1377208312681926
0.1377340411353788
0.1377539406306745
0.13773184817622144
0.13774272203953652
0.13777703279455192
0.13776025997681834
0.13775459396923787
0.13775070221714783
0.13776999793152359
0.13777715282320382
0.13774350828730003
0.13775853088635542
0.13778084609267674
0.1377574076580626
0.1377602853592262
0.13773534360425774
0.13776027661731957
0.1377467981164023
0.13775955752418312
0.13774337193088568
0.13774804824260145
0.13777019660811043
0.1377822986673057
0.13779557171809045
0.1377630458356706
0.13776003329011338
0.13775040023769997
0.13773727682286172
0.13783728636472173
0.137742645521545
0.13777302858762092
0.1377867402294802
0.13774978963785112
0.13779487952822622
0.13776180580178937
0.13783667703029498
0.13776429077466038
0.13783059786988924
0.13775361057055346
0.13774225627883024
0.13774632982975335
0.13777271815597175
0.13776021185786402
0.13781693044817112
0.13774485736759176
0.1377979420212979
0.13778887416853236
0.13779019561056774
0.13774092934672175
0.1377747820953116
0.13777478211508193
0.13777145569759264
0.13774188185374148
0.13775100010138808
0.13779981764093763
0.13778857392384772
0.13777270687819887
0.13780678154932896
0.13781548840729507
0.13779946627223358
0.13774682353527565
0.13786615977013267
0.1377455485072398
0.13778457194986432
0.13775698002984718
0.13776981972000726
0.13777006146892928
0.13778106134735185
0.13776925415936164
0.1377520243635321
0.13773629239585666
0.13773664992934448
0.13773071609976706
0.13776920300865317
0.13774658112542582
0.13772930027809133
0.13777160420409237
0.13773901587844165
0.13772955545037202
0.13776146379003512
0.13774784636090645
0.13773456545877324
0.1377825542107184
0.13774513843620914
0.13779267766037617
0.13780669587052075
0.13775707106140006
0.13774466670066068
0.1378017125030514
0.13776128068037902
0.13774847201316895
0.13775286234166395
0.13773026626466042
0.13773224843763923
0.13777553152526179
0.1377669823890516
0.13779209725972633
0.1377768490912971
0.13775024296221372
0.13775694702756935
0.13776859665325897
0.13781067431427704
0.13779384510781023
0.13775139451239926
0.13778056267785624
0.13779030134724227
0.1378355981916647
0.1377515400628996
0.1377530576165272
0.13773249114334954
0.13783598924417562
0.13778319830166644
0.1377608894759856
0.1377633782413816
0.13773390568287183
0.13778906141338876
0.13775462188895887
0.13778193804917468
0.13773062963986119
0.1377332625447164
0.13774361278662903
0.1377449833284358
0.137764988288347
0.13776178185201077
0.1377468494025563
0.13775088691602647
0.13774070822017365
0.13773251184833457
0.13776795213700782
0.13774502897312238
0.1377553393025406
0.13776624516471628
0.13779921195333336
0.1377668351155983
0.13775234922279203
0.13774323790482615
0.13777556431917054
0.13795997459258888
0.13777332033216722
0.13776655525017945
0.137744622606992
0.1377348961788969
0.13774635124382115
0.1377446499364358
0.13775520225952512
0.1377521262142032
0.13775787080798385
0.1377595896728613
0.13776921568350922
0.13780304795926046
0.13778279563864007
0.137766424338327
0.137797581352634
0.1377826906319934
0.13774660609639536
0.13774396785119092
0.13790525494675615
0.1377496810668431
0.1377497139341906
0.13777589370740767
0.13777238754762916
0.13774028768731872
0.13777017948742454
0.13778467407972353
0.1377989832864693
0.13777371490306992
0.1377579329563574
0.1377376947974819
0.1377416103014181
0.13774655845314082
0.13774872516796105
0.13776258675072534
0.1377594448710317
0.13780102505697478
0.13775874985910633
0.137788539179339
0.13775129692307575
0.13776120080719878
0.1377509733337507
0.13782460982736014
0.13775637383904296
0.13775637384251357
0.13777328446457615
0.13777317064532793
0.13774938743043547
0.13773712471471322
0.13774054457771012
0.13772417363833425
0.13773141101430025
0.13777748880970886
0.13774080282146156
0.1377511249827276
0.13776001429282708
0.13773251902709197
0.13775421396085255
0.13777318402504027
0.13775513040099788
0.13781588193629649
0.13774223978593964
0.13777754097827533
0.13777334949696143
0.13777360755006826
0.13777857756695622
0.13777817281659624
0.1378342358308507
0.13780809751128734
0.13778191372220724
0.13774837787524954
0.13782153325511023
0.13775418939058925
0.13773908713191838
0.1377481875129123
0.13775992710379736
0.13774866171912217
0.13775100983933763
0.1377268943198872
0.13773595993396293
0.13774452102471288
0.13775584244389955
0.13775043441236487
0.13775493691194002
0.13772003361777174
0.1377180702596936
0.13774544488766724
0.13772928178938773
0.1378721007152303
0.13779806616607185
0.137814018597605
0.1377679279447362
0.13773913440766355
0.13774509769916787
0.1377574514451171
0.13776791892514895
0.13774508050510673
0.13774409345663688
0.1377779834767422
0.13774080323132104
0.1377411734280463
0.13773392536779575
0.13776290723790158
0.13774059769917876
0.1377478245598696
0.13777688894947207
0.1377354980823396
0.13772831323768622
0.13774752003966872
0.13775046397228327
0.13773469792541118
0.13772365762343078
0.13773549253923345
0.1377695846044417
0.13773241312280385
0.13777594916938085
0.13776997653491674
0.137760764698061
0.1377307572742043
0.13774065196549656
0.13774009722350314
0.1377499864743458
0.13780924687629365
0.1377658513489741
0.13774454336871153
0.13775508110145085
0.1377276193658361
0.13776400634414146
0.13773059121978873
0.13778375279794755
0.1377403278549516
0.13778588715661044
0.13777459648544665
0.13776018113466973
0.13774894237849622
0.13782117079206638
0.1377611495132709
0.13779599782625088
0.13778728493785067
0.13773321402873487
0.13772836671726488
0.13775035588957973
0.1377506981536534
0.1377632245829358
0.13777588718607348
0.13775933983053779
0.1377500244039782
0.13777010379693727
0.13775794217834114
0.13774727396334954
0.13781097199313416
0.13778192023526484
0.13776021454615273
0.1377888472604548
0.13786340832487695
0.1378236274583031
0.13783896035603427
0.13790031185870052
0.1377836143279648
0.1377804012173937
0.13782370950679873
0.13774616608577694
0.13775141740785718
0.13777229044768913
0.13774376937772748
0.13774019543613614
0.1377557597380276
0.13776838464086988
0.13780761279806045
0.13779036144929788
0.13775985901798796
0.13775134652287663
0.13779317043136285
0.13777874315443328
0.13777552108529925
0.137787122841417
0.13775152086298106
0.1377261294794732
0.13774657087583003
0.1378163285383487
0.13776327287353865
0.1377461020459482
0.1377430135901208
0.1377377208692018
0.1377246072734645
0.13773351563423045
0.1377514016610697
0.13773329939737733
0.1377342390174834
0.13775099270661845
0.13772189814690666
0.13776469943230843
0.13775633331275597
0.1377504931547193
0.13780812360470457
0.13779156593582143
0.13779507983189732
0.13774081241316388
0.1377506744945962
0.1377481781069356
0.13772211330092038
0.1377463003149713
0.13774512394473912
0.13780643756644606
0.13780351955122022
0.1377695053813815
0.13779340027110154
0.13777972496800941
0.13778920080663326
0.1377333060601257
0.1377593716246204
0.1377473041996536
0.13778010634849225
0.13775255134335374
0.13773820296458106
0.13776154387222503
0.13783785359964487
0.13781788128505928
0.1377598993830351
0.13775660036710016
0.13779693063547796
0.13776556717014768
0.1377888128348233
0.1377609958261898
0.13774389159475875
0.13774132865254005
0.13780943436374085
0.1377610092731631
0.1377509845004531
0.13773269504598698
0.1377340284785891
0.13778392706459794
0.13777210997962652
0.13780495193007763
0.13781536889621937
0.13785396063250538
0.1377831225868863
0.13780620934061077
0.1378013460882143
0.13777857444844527
0.1377440973696689
0.13773090454422443
0.13775355114047919
0.13775101460887665
0.1377844467713724
0.13782050183353386
0.13775032092909567
0.13775723678062649
0.13775838742404783
0.13778452998288646
0.13775939102531598
0.13775204543180092


==> anc/GWU_THREEPI/pion_2864_jknife.tsv <==
0.1375842400812751
0.13756351396280156
0.13756552397904614
0.13757193179731148
0.13760933224101352
0.1375913678570312
0.1375868193728379
0.13758753345013625
0.13761052783646036
0.13756688710569173
0.13756951066815298
0.1375826885618264
0.13755639162489008
0.13756123799600078
0.13757204214696309
0.13757804792024786
0.137592853555594
0.1375649465986804
0.1375839161611507
0.13757255951711292
0.1375575507868644
0.1375764316111508
0.137570998154412
0.13763386365508298
0.137577920750265
0.13757523699314297
0.13759262289775495
0.1376567239523301
0.13759867500506553
0.1376246447623789
0.13756811093752025
0.13760827599200479
0.13760896222246483
0.13767311060390192
0.13758730158650573
0.13758868322421308
0.13757802172510195
0.137562632115148
0.1375787285491741
0.13761542000947233
0.13762247708710823
0.1376414445829133
0.13761479278563646
0.1375718249917595
0.1375946318255531
0.13757357466955
0.13759331341454595
0.13756157715532938
0.1375610984880372
0.13758946509228467
0.13758387007514755
0.1375572645104899
0.13755061058231036
0.1375420325543722
0.13756479900692942
0.13759444366675358
0.13753279216487102
0.1375644900271734
0.13755121122516584
0.13756580879033847
0.13760014008144647
0.13760890864932399
0.13757879082469576
0.13759618844751856
0.1376411202241597
0.13758389061749537
0.13758199990818493
0.13758453536535134
0.13758252509004648
0.13756453566370752
0.13758230432804072
0.13758439707403383
0.13756037364313814
0.13756078881613562
0.13757477489627173
0.13760847759806916
0.1376517853937827
0.13759366981861448
0.13757260885443695
0.13757260885443695
0.1375969791313066
0.13757711001008827
0.13759353430481205
0.13755748171085877
0.13756552503511024
0.137583318528644
0.13754490557208437
0.13757505887142205
0.1375577962113315
0.1375689753897554
0.13757509748976943
0.13755391652807156
0.1375529971009984
0.1375779634355177
0.137548257698781
0.1375577781759528
0.13758555920328447
0.1376079367613057
0.1375630736953533
0.13755432411017451
0.13754740932051898
0.13757849921867113
0.13758481300816544
0.13755739266672268
0.13761248075030993
0.13756988253003913
0.13760748284294191
0.13757446859232908
0.13758113561230031
0.13757911323581828
0.13758022972183853
0.13760561859802348
0.13756279818808076
0.1375541427356997
0.13757287949978264
0.13758522663826273
0.1375557175891041
0.13757154393015394
0.13758624221073193
0.13757903062624505
0.13759208793206454
0.1375945897994319
0.13757722964057773
0.13756683141664564
0.13759664659195073
0.13762191749463568
0.13756833871937263
0.13758938530670164
0.1375956215674015
0.13757060928738143
0.1375840218164435
0.13758962712535164
0.1375836261989172
0.13758065741302747
0.1375610862220651
0.13760233820342932
0.13761929780768498
0.1376026045308634
0.13761490918976918
0.13758408073300274
0.13759319256338873
0.1375969117160201
0.13761351131438196
0.1375725087855753
0.1376002550462821
0.13759462094784686
0.1375755102777483
0.13756928859936737
0.13758594971904267
0.1375938551989189
0.13758060404562647
0.13757054750115447
0.13757862021035272
0.13759939475770214
0.1375839862356952
0.13760254082464257
0.13759220089128563
0.13757132039764838
0.13757730824552805
0.1376100326331902
0.1376443788962924
0.13758938428144826
0.1376144962688535
0.13756340714114945
0.13758644430690345
0.13763268018680355
0.13758457117524728
0.137597956911294
0.13761627120631365
0.13758225745623137
0.13757780230732955
0.13759484121611892
0.1375896159940069
0.13756479148431622
0.13759412268665797
0.13759085651131805
0.13758519843568406
0.13762160444168056
0.13753553610090904
0.13757028775381147
0.13757977176333097
0.13754937285204502
0.1375907593151842
0.137603692414684
0.13755554904331854
0.13760387165590868
0.13757964353036242
0.13758281316292806
0.13755972240829475
0.1376095384608578
0.13759793749627594
0.13760295955782284
0.1376233048249725
0.13757130545229723
0.13765843197702007
0.13762581553621783
0.13758488193906507
0.13755675868910572
0.1375682106151671
0.1376437633529358
0.13758905564362175
0.1375773649706547
0.13760272170255441
0.1375928458446716
0.13758237239454757
0.13754453382795823
0.1375993400530471
0.1376223339118304
0.13761977544515452
0.13761175775016704
0.1376807117888304
0.13760096134837074
0.13758954674987134
0.1375659649509771
0.13757856234436644
0.13760171197349916
0.1376182818259588
0.13759578274234205
0.1376224637031232
0.13758347340470084
0.13760438029372657
0.1376292851572554
0.13758948684132172
0.13758213845329675
0.1375887453560292
0.1375596148069046
0.1375916816275483
0.13759608155582484
0.1375712221643631
0.13762325784258847
0.13764111274796043
0.13761369172639934
0.1375906784048329
0.1375997034134822
0.13766217824021368
0.13759320634402064
0.13761264005089846
0.13759650852582422
0.1376164966235299
0.13760827797156294
0.13760455689484538
0.13759189615835668
0.13760159551130866
0.1375867975362908
0.13760009679701846
0.13760071961032844
0.13760785591057945
0.1376281431526781
0.13759019977634407
0.13759922423495377
0.1376209054308989
0.1375955514860903
0.1375969003678122
0.13755822642989243
0.13758102594499924
0.13756252620120593
0.13757063773709338
0.13756950789681782
0.13758622485869235
0.13760525771657522
0.13758001319898247
0.13759445836987697
0.13759530026447928
0.13758506954391986
0.13757279299043232
0.13756667445229753
0.13757473564087278
0.13759164474221988
0.1376290003609136
0.13758162413460687
0.13758253629953046
0.13755351467878743
0.13759102727842068
0.13758667806411154
0.13757839553121293
0.13755197844149453
0.13756840297031137
0.1375381986458078
0.13757644074951925
0.1375705875844276
0.1375688838559106
0.1375917573486351
0.1375700541917172
0.1375946218955504
0.1376048463326881
0.13755637261870524
0.13758572749793066
0.1375850642312655
0.1375867963635591
0.13758055851385048
0.13758470218503074
0.13758810888972198
0.13759386605758311
0.137635250581895
0.13764189820488976
0.13758747943095823
0.1375730791814285
0.13756886743962077
0.137581382185654
0.13759449901227755
0.13762004158472402
0.13758930277124465
0.13758633302795858
0.1375932487633938
0.13757976105018818
0.13760793310688715
0.13758640432006708
0.13756698449565638
0.13759396511188474
0.13762646713484888
0.13757342474715994
0.13758944569794254
0.1375719618747014
0.13755764321079614
0.13756540717664995
0.1375502421211128
0.13754837950039736
0.13758088880612107
0.1375859173172958
0.13761707999714975
0.13770240929792735
0.13759710303720565
0.13760028691675544
0.13757357512531754
0.13757253115567886
0.13757934098858976
0.1375710052931048
0.13759142171723163
0.13760746950629327
0.13756475533517667
0.13757781283748854
0.13759158454214848
0.1375936880304779
0.1375631347834097
0.1375949107591596
0.13763337156430266
0.13759328902467552
0.13757314621616495
0.13756605174143016
0.13755730608929034
0.13760388056504153
0.13760094198102613
0.13758797015446983
0.13755928116315683
0.1376197568621512
0.13756742559505167
0.13759392718395858
0.13758682112567724
0.1375821431418399
0.137534838205643
0.13757415036495452
0.137591272362404
0.1375783527440043
0.13761334979303566
0.13759699471346637
0.13756026850032146
0.1375828432153708
0.13756777288005598
0.1375906462716834
0.13755266496189994
0.13760459007198403
0.13757988423931947
0.13756741116580054
0.13756825565208325
0.13756867918715526
0.13759015955130058
0.13758755074309395
0.13752122365203687
0.1375645238184225
0.1375490119385135
0.13757878777417457
0.13761191947429563
0.13756182121028607
0.13757603827584536
0.1375982627253087
0.1375842233740137
0.1376447645370187
0.13762595553938492
0.1376070784507604
0.1375855419939313
0.1375891273153469
0.13755370581065585
0.13756397755155608
0.13756335842100836
0.13757601470585207
0.1375460192142997
0.13762472028149564
0.13758691680027754
0.13760085896039767
0.1376240274089662
0.13763782095059335
0.13755177197335441
0.13759753049525528
0.13754948851227303
0.1376277057738687
0.1376162862345328
0.1375950407811766
0.137560773925138
0.1375724901393947
0.13757844765925434


==> anc/GWU_THREEPI/pion_3048_jknife.tsv <==
0.19441528645848313
0.19441487259655157
0.19437230402560668
0.1944114680991376
0.19440383468046152
0.1944190474718097
0.1944225538048353
0.19441053575473374
0.19441036178499055
0.1944103617850169
0.19441894322752334
0.19439136606478988
0.19439825794459464
0.19441245366459844
0.19440455476370783
0.1944045547635493
0.1943921331026694
0.1943964996577287
0.19437469594308365
0.19439248193021313
0.1944039422881873
0.19441221852145485
0.19439030867925908
0.19439973324396417
0.19443561620198255
0.19442551147796533
0.1944038491607106
0.19437965560944787
0.19441620575223476
0.19436520332312554
0.19436488572538776
0.19435722848587908
0.19437195852347763
0.19436770431965064
0.1943922335475878
0.19436718071785342
0.1943699919029923
0.194397467133795
0.19439430769201949
0.19442081297963582
0.19440531675529987
0.19441546471339463
0.19440525080997326
0.19439215404523308
0.1943934772240214
0.19441176051282874
0.19441726190055636
0.19441728833224994
0.19441257101836548
0.19439059328640015
0.19440073053179963
0.1944370338532399
0.1943772602249511
0.19438132125191399
0.19434533759431954
0.19438642244062904
0.19437694056093013
0.1943888082130876
0.1943868984650885
0.19439051227759266
0.19436276128359378
0.19439687703491101
0.1943920742229483
0.19442566278861337
0.19442766225956903
0.19439823764558573
0.19439823764539618
0.19437816238230385
0.19438627087269655
0.1944172416959747
0.1943930762319736
0.19440311473504068
0.19440654773416619
0.194376942545267
0.19439277257351906
0.1944424492012498
0.1944672801618036
0.19440925060672964
0.19440093903001893
0.1944078033562164
0.19435271367233117
0.1943727933495165
0.1943825443950614
0.1944151545287561
0.19441625052330933
0.19440537256546295
0.1943878867324977
0.19441945131937788
0.1944422148657939
0.19440280636270826
0.19438509477188018
0.1943850947718892
0.194390122791191
0.19437261687224913
0.19438990473640885
0.19436212348051368
0.19441691250656595
0.19438571513200018
0.19438470988024686
0.19436160029325475
0.194385846120596
0.1943887851280993
0.19442272366603205
0.19442477353047946
0.19436966595669167
0.19437108866119415
0.19439285123914102
0.19438851373840982
0.19436898342912656
0.19439295927960465
0.1944079294193925
0.19441070423759604
0.19438649386620846
0.194418263035627
0.19439422748945498
0.19436650290047838
0.19438556330748577
0.19441423848731232
0.19440565303119436
0.19439541964431578
0.19438921638809073
0.19442596198067533
0.19443199268494057
0.1944085910723893
0.1943718415284524
0.19438681388837006
0.19439704870128777
0.19438900652228414
0.19439009741183058
0.19439097491119178
0.19438625914559488
0.194397113673503
0.19440455723844946
0.19438855400717003
0.19441554726071067
0.19440889611771262
0.1944193051257972
0.19440932378906237
0.19438447967431144
0.19436181139326605
0.19437756860997477
0.19440269451785092
0.1943982874408848
0.19439661142056094
0.1944451093391945
0.1943778594092744
0.19439669416330507
0.1944061789638724
0.19436660821776272
0.19438004380644333
0.1943811618778188
0.19440677018666386
0.19443122076243274
0.19443235336904457
0.1944067073347723
0.19440342828300755
0.19443833635305524
0.19438278208432352
0.1944098905918894
0.1943877936422171
0.19435895617264962
0.19436985603635812
0.19437028208546397
0.19441780505597034
0.1944180710872404
0.19440033720444716
0.1944037636161778
0.1944070236294109
0.1943890434039143
0.19438904340398752
0.1943881750124158
0.1944301719872294
0.19443254669562857
0.1944420945396391
0.19438068973150008
0.19437320229336738
0.19439400607606075
0.1943640074077478
0.19435895159860572
0.19438683336806747
0.19439283657110945
0.19438084928899174
0.19441455599972185
0.19438455879876423
0.19437529930727823
0.19438880087924235
0.1943679699034804
0.1943895285519112
0.19438816474215773
0.1944020114440365
0.19440728876071728
0.1943899374736179
0.1943817823489879
0.19440777588276828
0.19442087977300918
0.19440664521891185
0.1943939146257375
0.19440805098538044
0.19439819358993246
0.19441138006503186
0.19439579651861358
0.19438751319930414
0.19441368311322946
0.19439021107780685
0.19437720314947315
0.19438165147230635
0.19439024687870676
0.194410075157625
0.19442152508878438
0.1943981295687583
0.19440289679124598
0.19440502550181818
0.1943884541104941
0.19441769071140266
0.1943855042773386
0.1944278637702266
0.19437233811290952
0.1943865102757621
0.19438496479994824
0.19437160042498489
0.19440881313902011
0.19438833718063278
0.1944005604824813
0.1944546585437352
0.1944021046477734
0.19441906253564697
0.19439359240743265
0.19439331764158146
0.1944327064969705
0.19438376872856458
0.194396683170492
0.19439628156402694
0.1944192208252597
0.19437592507208862
0.19438721226784575
0.1943787618597303
0.19436935766799768
0.19437856169227194
0.1943573524474153
0.1943754882771673
0.1943782943521958
0.19439125643920646
0.19437869389715987
0.19438505548320992
0.19437277351430507
0.1943833020516765
0.19438330205142648
0.1943744231389848
0.1944019941507809
0.19441421702494427
0.19441645436740537
0.19441736467812096
0.1944243588214309
0.19440088473976733
0.19441199901881884
0.19439678158122553
0.19438794830046302
0.19436745932952476
0.1943953563936612
0.19439183301433538
0.19439349113672327
0.19440170581029953
0.1944243223251106
0.19439629129254554
0.19434691665079937
0.19436991427774813
0.19438332520254564
0.19435838693594829
0.19437546501370337
0.19438159353423665
0.19441375277577413
0.19439970662039302
0.19441293517172348
0.1943752074142742
0.19439367383115327
0.1943813019395459
0.19438130193978242
0.19440939163892892
0.19437569452281941
0.194383071656486
0.19437832095685853
0.19438128531711327
0.19436353307238827
0.19436157605434376
0.19441667087510445
0.19438042796048788
0.19440984096675815
0.19439562422421866
0.1943866954985117
0.19439235733863144
0.19440204566850378
0.19442854509612
0.19440413411275334
0.19441403948689379
0.1943861646524094
0.19438293475613294
0.19439705705768015
0.194400419310401
0.19439714590491727
0.19438688692421233


==> anc/GWU_THREEPI/pion_3264_jknife.tsv <==
0.13803555149621835
0.1379857221743105
0.13803218690578659
0.13801877513679456
0.1380388595836049
0.13804094162724956
0.13801743958451926
0.13801489236158948
0.13801531695948913
0.1379889992344658
0.13799680806059464
0.13805413160170518
0.13802304078045805
0.138033134826145
0.13801200161106056
0.1380321036069095
0.13801976186665607
0.1380201524871587
0.1380121154267232
0.1380228353917264
0.13803167305743475
0.1380154818498211
0.13799632194892475
0.13801862798067385
0.1380006203478184
0.13802529983077608
0.1379917708730023
0.13799080725673984
0.13799153108863366
0.13799063963297942
0.13802405240052168
0.1380298058552716
0.13800247619294842
0.13798797472021915
0.13800349898546527
0.13798934276062083
0.13802822070154644
0.13801489199104242
0.1380094031581936
0.13805368475190025
0.13798920837777823
0.13799691823958932
0.13798707767332327
0.13801528202757823
0.13802730544704905
0.13801097706217982
0.138005175930096
0.13799930167227717
0.13801238569458213
0.13801505125217073
0.1380034594275811
0.13800157791495446
0.13804965182241932
0.1380216130910704
0.13802152009161567
0.13802469157427652
0.13808498972595543
0.13801627026268093
0.1380001859236965
0.13802267565419515
0.1379926455672003
0.13802870756461172
0.13802912363883274
0.13799227027091449
0.13802763710427413
0.13802133363659158
0.1379856925276887
0.13801408247467434
0.1379946452753493
0.1380007652643897
0.13801257607724932
0.13800573896008664
0.13800266618208132
0.13799538733999595
0.13799844502990294
0.13800113207476572
0.13802696634423672
0.13802342974818413
0.138055482795506
0.13803133307092585
0.13799610649234276
0.13805255015138304
0.13801679068465267
0.138082269208986
0.1380266868255123
0.1380333965179584
0.13803050229391867
0.13799293437172658
0.1380119954734179
0.13799919642110078
0.1380090822326873
0.13796773149018285
0.13804685758377672
0.13803002559604596
0.13800310727674286
0.13798219607934828
0.13799907927826863
0.1380007366523212
0.13803878581200066
0.1380105828890059
0.138035647540054
0.13799494963216172
0.13799169250418372
0.13800080839136897
0.1380020448336321
0.13801103929294783
0.13797589517263717
0.13800657034808742
0.13799809720246772
0.13805541749955702
0.13798455190004535
0.13804441715043442
0.13802963945213725
0.13801442525514804
0.13801751436577525
0.1379930809591057
0.13797884735494836
0.13798649934646218
0.13799624804358218
0.13800406942848703
0.13800637919489056
0.1379941696699636
0.13798786306651314
0.138008556751945
0.13802826628887793
0.138011139541934
0.13805977837004216
0.1379771770699739
0.13803635861012212
0.1380196238081413
0.1380505899238421
0.13800038600138023
0.1380420143047179
0.1380000879025709
0.1379850630619853
0.13800068998267015
0.13802615637241764
0.13799283044833724
0.13802631324117934
0.13801066622717093
0.1379805848374391
0.1379992099922855
0.13800721254700965
0.13799655229882546
0.13797840132358613
0.1380215739991416
0.1380318905527397
0.13800555504163622
0.1379952908226185
0.13800113857282764
0.13799385384235974
0.13800400133526478
0.13801870625470572
0.13801227500276653
0.1379916919031192
0.13801784777745685
0.13798479573539363
0.13800090967978665
0.1379846527120054
0.1380222612369784
0.13800969670698837
0.13801944864375795
0.13798230338209758
0.13797739715057633
0.1379994819698337
0.13802198128001386
0.13797741247401263
0.13800370250479876
0.13800911550965608
0.13800141618215644
0.13799734544541595
0.1380012170438452
0.13802664753702704
0.13803734051409408
0.13811342762189316
0.13801525362978032
0.1380474963775766
0.13804569034914824
0.13799289765214218
0.13801164965493845
0.13800326020829104
0.13799094515808638
0.13803279658674067
0.13801297213562116
0.13800998746168253
0.13798297200340942
0.1380295802440239
0.1379921608674814
0.13799661289901646
0.13801238547602648
0.1380038468838551
0.13799496651156418
0.13798843159171864
0.13798774205960787
0.13800093871098346
0.13800823153903224
0.13800447566190469
0.13799906369532333
0.1380089047296393
0.13799839549969967
0.13806696041524394
0.13801371856933908
0.13797695916236394
0.1379972047024445
0.1379783228391154
0.13799992613982429
0.13800855002646717
0.13799445753465242
0.13810379463448097
0.13804732863355149
0.13802203220629983
0.1380187378371954
0.13798583757738622
0.1380102599818818
0.13799403137496946
0.1380078624183167
0.13800187442059697
0.1379912771206272
0.13799128294245777
0.13800382546897572
0.13801783479575674
0.13802059634211014
0.13799443462098837
0.138003634108715
0.13801070629407386
0.13803989917512988
0.138036451215567
0.13799899567886886
0.13801819071144117
0.13806579184546372
0.13802244145900608
0.1380309619413428
0.13802592494974508
0.13801252608214598
0.13801273723203744
0.13800953116309914
0.13800541977880743
0.1379955260408261
0.13797754690486774
0.1379668921476294
0.13800879982598468
0.13798829740538193
0.13802500588727326
0.13801043851916248
0.13800527129308493
0.13800979103281658
0.13799926558146777
0.13801565253207382
0.13797286133339365
0.13803496006978866
0.13804166909966836
0.13799251254991002
0.13800960724928435
0.1380039460508327
0.13800370160901707
0.13804569292810398
0.1379873718212934
0.13803628703837942
0.13799343775967182
0.13798153463044127
0.1380133585350992
0.1380559021058216
0.1379991560160457
0.1379935070787899
0.13800290534528428
0.13798703236371218
0.1380117239697943
0.1380071644991813
0.13803248481028058
0.13802035945611252
0.13805742124250434
0.13799669127921538
0.13805166250739703
0.1380068832730162
0.13802433338966352
0.13800348177709287
0.13801948560726252
0.13803120209637312
0.13804188247068516
0.1380545610855543
0.13801678962595879
0.13800256952148093
0.13802102563147348
0.13798775032990582
0.13800392265421105
0.13801881142102893
0.13801605080395152
0.13802215954673225
0.13800733063221116
0.1380181576214007
0.13804209455642324
0.1380117457920031
0.1380069503864398
0.1380159475068036
0.1380076048006046
0.13800459161208128
0.1380342909336669
0.13798376515203198
0.13800807049151495
0.13806712908404592
0.13805587483104026
0.13800108040353806
0.13798840526167383
0.13801436314446264
0.1379905434470333
0.13799415439122534
0.13801876212122835
0.1379854626532466
0.1379999946189462
0.13802856099834385
0.13798715943237344
0.13802885581290567
0.13798823832233004
0.13801513236536478
0.13800046141507802
0.1379980042291678
0.1380010328274781
0.1380583609767537
0.13799371293791915
0.13799363610317564
0.13800723898674422
0.13800071329898586
0.13799862660759235
0.13804637604407868
0.13801988145260446
0.13799167526359224
0.13796245932520876
0.13798522344458497
0.137991814701913
0.13800409556978094
0.1380047246926629
0.1380222230995545
0.13800097520545124
0.1380038033563677
0.13801517691666487
0.1380061356333069
0.1380046707945561
0.13800580589432257
0.13802980458173902
0.1379992901361562
0.13801896472791453
0.13802394912027116
0.13802955761256158
0.13800784338825514
0.13803540187827085
0.13799593056566076
0.13800241367250912
0.13799066525710046
0.13800911737936064
0.13801404573807238
0.13800707637160492
0.13798870765720192
0.13799732971240342
0.1380093524870329
0.13801782958528197
0.13803494504197755
0.1380347583244087
0.13802079392016453
0.13805254713033246
0.13800502348078753
0.13804877549698708
0.13800249563629677
0.13800470501659057
0.1380170645683485
0.1380059285567842
0.1380066302203503
0.13801767905905277
0.13802875971219603
0.13799527839413187
0.13800483850541762
0.1379756685555327
0.13806590246515799
0.13799284899231512
0.13806362779492215
0.13802403332861407
0.13805361629490998
0.13801845833138715
0.1380151461672835
0.13806809334459624
0.13799977964074725
0.1380237770470524
0.13805042785151145
0.13801482016651972
0.13802654214853158
0.13798317463636223
0.13805773138626828
0.13803456978065465
0.13802924671961583
0.13801757455227193
0.13812141370993872
0.13805183414322234
0.13805880817670835
0.13803549157443198
0.13799539881644496
0.1380557996654504
0.13802979742313404
0.13800596082147795
0.1380054421078671
0.13808092211298612
0.13799755107164227


==> anc/GWU_THREEPI/pion_4848_jknife.tsv <==
0.1932299655986908
0.1931881230109619
0.19320326593117165
0.19321343117903603
0.1932478876168565
0.19321101913497937
0.19319561188064385
0.19322234961900767
0.19321063688343357
0.19322267947960137
0.1931896203113088
0.1932135084644805
0.19320677169126801
0.19319840066642666
0.19320784564730734
0.19320434674852777
0.19320678571472685
0.19321235772607526
0.19322007793919485
0.19321817461264873
0.19322540823835416
0.1932085527612122
0.19321718274154281
0.19319932245883936
0.1931882249449636
0.1931876044663363
0.19320429504798223
0.19318006366620372
0.19319746109733563
0.19320226603760218
0.19320204222812098
0.19320161198158398
0.19321143402205193
0.19320627053561745
0.1931879228630297
0.19319299125547829
0.19319866452557513
0.19321320505592424
0.19321671197046766
0.19320477979913048
0.19323063700375012
0.19320261972771682
0.19324108719925348
0.19324434610529082
0.19324090331572158
0.19320939085442018
0.1932130548113798
0.19318159875145238
0.19320215985331157
0.19321581455642484
0.1932193499664322
0.19319907782674486
0.19322245760462112
0.19322976597853506
0.19321085908056607
0.19318993475343818
0.19320205143607153
0.1931963709767315
0.19319600044821897
0.19318121044970002
0.19321534707428262
0.1932046993075077
0.19322719956877532
0.19319010328125827
0.19320051468936725
0.19320637036571184
0.19320590809003613
0.1932184671658726
0.19320120596870566
0.19319252997225722
0.19318824063925058
0.19320447051331638
0.19321982928515105
0.1932218986486767
0.19321273565467392
0.19318710192529265
0.19322908468778432
0.19321486939050955
0.1932073982383992
0.19324455220742534
0.19322179172541262
0.1932233217267031
0.19322323343800743
0.19321702451809744
0.19320326420013526
0.1932281847667383
0.19322185531637204
0.19321782317690672
0.19322397678894204
0.1932266883695235
0.19320486003435514
0.19322892104717845
0.19322716219875447
0.1932354351996521
0.19323015430037063
0.19323251876469383
0.1932280477440579
0.19322182908622487
0.19322681468795447
0.19321954630409457
0.19318070556117997
0.19320919047474175
0.19322281090118765
0.19324011058622803
0.19323119298095484
0.19322773983770192
0.19319745382502693
0.19321218954170596
0.19321302323694745
0.19320392192538446
0.19318899837054948
0.19322855108372208
0.19322589415346145
0.1932368826775255
0.19323519265792793
0.1932231451852609
0.19320799661379295
0.19320685067915214
0.19322198896031614
0.19320323633095576
0.19321047505463634
0.19319334847806027
0.19319858871991707
0.19321853711347192
0.19321825267844622
0.19322664981542223
0.1931913883249912
0.1931980947607858
0.19319575659348343
0.19317922967539525
0.1932112362543756
0.193220583088236
0.19323245296780914
0.19320993401537656
0.19321851845958443
0.19319648138351553
0.19324877507857732
0.19321733512129688
0.19319738630055996
0.19320906829752463
0.19319360134236357
0.19321719674184748
0.19321070710064323
0.1931849295677865
0.19319302306966696
0.19318045089472224
0.19319417189178234
0.19320714453078744
0.19319170797838972
0.1931867308329423
0.19321095088415724
0.19319461968417417
0.19319970353274152
0.19320909521385846
0.1932061040260422
0.1932197662191693
0.1932097680106883
0.19321733164327265
0.19319951146895778
0.19323668009761943
0.19327704986507666
0.19322787835808836
0.19319566439174807
0.19320662427633656
0.19322435111765188
0.19322252404802523
0.19323749746788962
0.19324628306003794
0.19322672599686533
0.19319303823489445
0.193224230201865
0.19324642106895107
0.1932473199736086
0.1932386070953413
0.19325064862490146
0.19324624985952832
0.19321463733899197
0.1932002426214334
0.1932318206961119
0.19322610611570037
0.19321980527798763
0.1932233030574916
0.19321146240422052
0.19323685679419858
0.1932414635601598
0.19319490209389548
0.19320925070264458
0.1932139517690031
0.1932148491294171
0.19321164503339217
0.19323519150610113
0.19324899256327388
0.1932541526505643
0.1932108665372126
0.19321693249664543
0.19323646639735687
0.1932236345608492
0.19321206189765538
0.19320462426673524
0.19320999930352686
0.19318344464932255
0.19319343069688158
0.1932397714660227
0.19321457326392605
0.19321774098506667
0.19318798744942134
0.1931996222718411
0.19321132223464355
0.19320168015551045
0.19321241365504044
0.19320584686601636
0.1932056164678804
0.19319600010889493
0.1931876311242471
0.19319676845055014
0.1931806410855583
0.1932128827597958
0.19320180127096118
0.19320122987074645
0.1932012511027145
0.19319354138716585
0.19320801492777295
0.1931956684452501
0.1931994974824337
0.193215582916095
0.19320329019118845
0.1932044844564686
0.1932105869313101
0.1931937821644363
0.1931937288055091
0.19318756214984176
0.1932091078895887
0.19320699943483124
0.19322059886178697
0.19318727146041462
0.1932035278598256
0.1931967557590781
0.1931959781881051
0.19320512998865397
0.19317832964023673
0.19319306999890906
0.1932049290550295
0.1931934427652726
0.19322036157681213
0.19318794683485585
0.19318739524103892
0.1931881920534764
0.19319068766526548
0.19318504052124844
0.19320090952434155
0.19317947158844767
0.19320638583226085
0.19320699205359312
0.19322592011177414
0.19320171303560008
0.1932269550358111
0.1932208344821067
0.193210520151444
0.19320927818020106
0.1932183428432152
0.19320546748758383
0.19322230096485518
0.1932131705661376
0.19322429867719895
0.19321373183770887
0.19318743244476824
0.19322206943110698
0.19322692669099215
0.19325962808352565
0.1932231662316924
0.1932297332257891
0.19323211021321796
0.19324165875987523
0.19322513824861434
0.1932366827941687
0.19322743334805256
0.19324012823444986
0.19321275913044317
0.193254349454129
0.19322217476787637
0.1932044788816954
0.19321181845583027
0.19319216235090975
0.1931791555926921
0.19319116414534024
0.19322655884495277
0.19321213947181437
0.193193196365565
0.1932127410486674
0.1932274888612529
0.19322771613282563
0.1932091458797995
0.19322719933894963
0.19321423584990155
0.1932053146107055
0.1932121551347972
0.19322370568778968
0.19319798018361958
0.19321572252859062
0.1931747334057066

